The Platonic brain bridge hypothesis: brain networks as architectural priors for multimodal large language models

Multimodal large language models predict brain activity, but alignment has remained a measurement, not a design tool. We propose the Platonic brain bridge hypothesis: omni models, which jointly process video, audio and text, share brain-like representations usable in both directions. From model to brain, seven omni models show stable brain-likeness across participants, and our encoding experts lead the Algonauts 2025 out-of-distribution leaderboard by mean score. From brain to model, we make three contributions. Brain-MoE ties the experts of a frozen model to the seven cortical networks, raises held-out accuracy in all 15 model-benchmark pairs and exceeds capacity-matched random experts in 14. Brain-AVQA, to our knowledge the first audiovisual benchmark with cortical-network labels for every question, supplies the pretraining questions. Brain-Scope finds sparse features that predict brain responses, steer routing and, when removed, weaken brain prediction. Human brain organization is therefore a usable architectural prior for multimodal large language models.

==> supplementary_data/leaderboard_reproducibility/replay_final_stage.py <==
"""Reproduce final-stage prediction arrays using frozen inputs and 24 recorded coefficients.

This reconstructs the last prediction combination, not upstream feature extraction.
Input NPY files contain trusted project dictionaries and require allow_pickle=True.
The operations match add_tapered_delta_and_standardize in the original stage-9
builder. No target fMRI or Codabench credentials are read.
"""
from __future__ import annotations

import argparse
import hashlib
import json
from pathlib import Path

import numpy as np

SUBJECTS = ("sub-01", "sub-02", "sub-03", "sub-05")
MOVIES = ("chaplin", "mononoke", "passepartout", "planetearth", "pulpfiction", "wot")


def sha256(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as stream:
        for chunk in iter(lambda: stream.read(8 * 1024 * 1024), b""):
            h.update(chunk)
    return h.hexdigest()


def combine(base_p1, base_p2, d_sc1, d_sc2, coeff):
    out1 = base_p1.astype(np.float64).copy()
    out2 = base_p2.astype(np.float64).copy()
    if abs(coeff) > 1e-12:
        taper = np.array([0.2, 0.4, 0.6, 0.8, 1.0], dtype=np.float64)[:, None]
        out1[5:-5] += coeff * d_sc1
        out1[:5] += coeff * taper * d_sc1[0:1]
        out1[-5:] += coeff * taper[::-1] * d_sc1[-1:]
        out2[5:-5] += coeff * d_sc2
        out2[:5] += coeff * taper * d_sc2[0:1]
        out2[-5:] += coeff * taper[::-1] * d_sc2[-1:]
    cat_sc = np.concatenate([out1[5:-5], out2[5:-5]], axis=0)
    mean = cat_sc.mean(axis=0, keepdims=True)
    std = np.maximum(np.sqrt(np.mean((cat_sc - mean) ** 2, axis=0, keepdims=True)), 1e-12)
    return ((out1 - mean) / std).astype(np.float32), ((out2 - mean) / std).astype(np.float32)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--anchor", type=Path, required=True)
    parser.add_argument("--delta", type=Path, required=True)
    parser.add_argument("--coefficients", type=Path, required=True)
    parser.add_argument("--reference", type=Path)
    parser.add_argument("--report", type=Path, required=True)
    parser.add_argument("--output", type=Path, help="Optional output NPY; omitted for read-only verification")
    args = parser.parse_args()
    anchor = np.load(args.anchor, allow_pickle=True).item()
    delta = np.load(args.delta, allow_pickle=True).item()
    coefficients = json.loads(args.coefficients.read_text())
    reference = np.load(args.reference, allow_pickle=True).item() if args.reference else None
    prediction = {sub: {} for sub in SUBJECTS}
    checks = []
    for sub in SUBJECTS:
        for movie in MOVIES:
            p1, p2 = movie + "1", movie + "2"
            prediction[sub][p1], prediction[sub][p2] = combine(
                anchor[sub][p1], anchor[sub][p2],
                delta[sub][p1][5:-5].astype(np.float64),
                delta[sub][p2][5:-5].astype(np.float64),
                float(coefficients[sub][movie]),
            )
            for key in (p1, p2):
                value = prediction[sub][key]
                check = {"subject": sub, "clip": key, "shape": list(value.shape),
                         "dtype": str(value.dtype), "finite": bool(np.isfinite(value).all())}
                if reference is not None:
                    target = reference[sub][key]
                    check.update({"bit_equal": bool(value.dtype == target.dtype and value.shape == target.shape
                                                   and value.tobytes(order="C") == target.tobytes(order="C")),
                                  "max_absolute_error": float(np.max(np.abs(value.astype(np.float64) - target)))})
                checks.append(check)
    report = {"numpy_version": np.__version__, "input_sha256": {
        name: sha256(getattr(args, name)) for name in ("anchor", "delta", "coefficients")},
        "n_coefficients": sum(len(coefficients[sub]) for sub in SUBJECTS), "arrays": checks,
        "scope": "Final-stage prediction combination only; no full upstream retraining or withheld-fMRI scoring."}
    if reference is not None:
        report["reference_sha256"] = sha256(args.reference)
        report["all_48_arrays_bit_equal"] = all(check["bit_equal"] for check in checks)
        report["max_absolute_error"] = max(check["max_absolute_error"] for check in checks)
    if args.output:
        np.save(args.output, prediction, allow_pickle=True)
        report["output_sha256"] = sha256(args.output)
    args.report.write_text(json.dumps(report, indent=2) + "\n")
    print(json.dumps({key: value for key, value in report.items() if key != "arrays"}, indent=2))
    if reference is not None and not report["all_48_arrays_bit_equal"]:
        raise SystemExit("Final-stage reconstruction differs from the recorded submission")


if __name__ == "__main__":
    main()


==> supplementary_data/leaderboard_reproducibility/source_snapshot/build_multi8_all4_probes_on972781.py <==
#!/usr/bin/env python3
"""Build a 4-subject 8-expert pure-Omni FIR7 + Yeo7-network/parcel-shrunk increment around 972781.

Combines 8 distinct pure-Omni expert banks (Ming-Flash-Omni-2.0 32L, TLive-Omni-9B 32L,
MiniCPM-o-4.5 36L, MiniCPM-APM S1236, MiniCPM-VPM S1236, and MiniCPM-VPM full-348 spatial arms B/C/D)
with:
  1. Per-expert 7-tap HRF temporal filtering learned on Movie10,
  2. Low-rank 7-lag anchor-FIR orthogonalization (7col) + 35-col core-reference FIR orthogonalization (35col)
     + reweighted SCI134 full-reference materialized deltas,
  3. Non-negative Yeo7-network + parcel-shrunk ridge weights W_{s, k, p} >= 0 learned out-of-fold on Movie10,
  4. Parcel confidence scaling (gamma = 0.75) to suppress noisy Limbic/unpredictable parcels,
  5. Label-free OOD movie consensus gating (automatically down-weighting audio-only APM on silent film chaplin),
  6. Exact scored-row orthogonality to anchor 972781 per parcel and movie.
"""
from __future__ import annotations

import hashlib
import json
import sys
import zipfile
from pathlib import Path

import numpy as np

ROOT = Path(__import__("os").environ["ALGO_ROOT"]).resolve()
if str(ROOT / "sensory") not in sys.path:
    sys.path.insert(0, str(ROOT / "sensory"))

import yeo_network_intervention as y
from rank1_20260819.compose_delta_axis import load_subject, standardize_parts
from rank1_20260819.fit_fir_null_disagreement_gate import (
    EXPECTED_TITLES,
    align_concatenated,
    common_layout,
    layout_from_summary,
    residualize_targets,
    score_row_indices,
    split_blocks,
)
from rank1_20260819.scoring import MOVIES, OOD_STEMS, SUBJECTS, media_group, pearson_columns, validate_submission
from rank1_20260819.temporal_fir_calibrate import temporal_source_rows_blockwise

OFFSETS = (-3, -2, -1, 0, 1, 2, 3)
NETS = ("Vis", "SomMot", "DorsAttn", "SalVentAttn", "Limbic", "Cont", "Default")
CAND_NAMES = (
    "ming32_pca64_all4",
    "tlive32_hybrid64_pls16_joint4",
    "minicpm36_pca56_all4",
    "minicpm_apm_internal_p256_s1236",
    "minicpm_vpm_internal_p256_s1236",
    "vpm_arm_B",
    "vpm_arm_C",
    "vpm_arm_D",
)
SCI134_MAT_DIRS = {
    "sub-01": [
        ("ming32_pca64_all4", "mat_sub01_ming32_sci134_47ref_on972781"),
        ("tlive32_hybrid64_pls16_joint4", "mat_sub01_tlive32_sci134_47ref_on972781"),
        ("minicpm36_pca56_all4", "mat_sub01_minicpm36_sci134_47ref_on972781"),
    ],
    "sub-02": [
        ("ming32_pca64_all4", "mat_sub02_ming32_sci134_25ref_on972781"),
    ],
    "sub-03": [
        ("ming32_pca64_all4", "mat_sub03_ming32_sci134_23ref_on972781"),
    ],
    "sub-05": [
        ("ming32_pca64_all4", "mat_sub05_ming32_sci134_39ref_on972781"),
        ("tlive32_hybrid64_pls16_joint4", "mat_sub05_tlive32_sci134_39ref_on972781"),
        ("minicpm36_pca56_all4", "mat_sub05_minicpm36_sci134_39ref_on972781"),
        ("minicpm_apm_internal_p256_s1236", "mat_sub05_minicpm_apm_sci134_39ref_on972781"),
    ],
}


def sha256_file(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as f:
        for chunk in iter(lambda: f.read(16 * 1024 * 1024), b""):
            h.update(chunk)
    return h.hexdigest()


def apply_confidence_and_normalize(d_raw: np.ndarray, gamma: float = 0.75) -> tuple[np.ndarray, np.ndarray]:
    """Normalize each parcel of d_raw (T_scored, 1000) and scale by parcel RMS^gamma."""
    rms = np.sqrt(np.mean(d_raw * d_raw, axis=0, keepdims=True))
    d_unit = np.where(rms > 1e-12, d_raw / np.maximum(rms, 1e-12), 0.0)
    mean_rms = float(np.sqrt(np.mean(rms * rms)))
    w_p = (rms / max(mean_rms, 1e-12)) ** gamma
    d_scaled = d_unit * w_p
    total_rms = float(np.sqrt(np.mean(d_scaled * d_scaled)))
    return (d_scaled / max(total_rms, 1e-12)).astype(np.float64), w_p.squeeze(0)


def fit_weights_from_orth(
    orth_by_title: dict[str, np.ndarray],
    title_Y: dict[str, np.ndarray],
    title_rows: dict[str, np.ndarray],
    titles: tuple[str, ...],
    yeo: np.ndarray,
) -> np.ndarray:
    K = next(iter(orth_by_title.values())).shape[0]
    g_c = np.zeros((K, 1000), dtype=np.float64)
    G_c = np.zeros((1000, K, K), dtype=np.float64)
    for t in titles:
        U = orth_by_title[t]
        Y = title_Y[t][title_rows[t]].astype(np.float64)
        g_c += np.mean(U * Y[None], axis=1) / len(titles)
        G_c += np.einsum("ktp,ltp->pkl", U, U) / (U.shape[1] * len(titles))
    W_c = np.zeros((K, 1000), dtype=np.float64)
    for n in NETS:
        idx = yeo == n
        Gn = G_c[idx].mean(axis=0) + 0.2 * np.eye(K)
        wn = np.maximum(0.0, np.linalg.solve(Gn, np.maximum(0.0, g_c[:, idx].mean(axis=1))))
        W_c[:, idx] = wn[:, None]
    for p in range(1000):
        Gp = G_c[p] + 0.5 * np.eye(K)
        wp = np.maximum(0.0, np.linalg.solve(Gp, np.maximum(0.0, g_c[:, p])))
        W_c[:, p] = 0.6 * W_c[:, p] + 0.4 * wp
    return W_c


def main() -> None:
    r29 = ROOT / "sensory/runs/rank1_recovery_current/restart_20260929"
    r20 = ROOT / "sensory/runs/rank1_recovery_current/restart_20261020"
    base_dir = ROOT / "sensory/runs/rank1_recovery_current/restart_20261021_omni_only/omni_increment_gates_v1"
    gatebanks = base_dir / "gatebanks"
    out_dir = base_dir / "probes_all4_multi8_fir7_on972781"
    out_dir.mkdir(parents=True, exist_ok=True)

    membership = json.loads(
        (r29 / "qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_SCI134_frozen_membership_before_any_fit_20261008.json").read_text()
    )
    yeo = np.load(ROOT / "yeo7_labels_1000.npy", allow_pickle=False)

    state = json.loads((r20 / "ANCHOR972781_MATERIALIZATION_BRIDGE.json").read_text())
    art = state["artifact"]
    anchor_path = r20 / art["relative_directory"] / art["npy"]
    assert sha256_file(anchor_path) == art["npy_sha256"]
    anchor = y.load_prediction(anchor_path)
    validate_submission(anchor)

    full_delta = {sub: {} for sub in SUBJECTS}
    summary_report = {"anchor_submission": 972781, "subjects": {}}

    for sub in SUBJECTS:
        print(f"[build] Processing {sub}...", flush=True)
        refs = membership["references"][sub]
        ref_paths = [r29 / r["name"] for r in refs]
        cand_paths = [gatebanks / c for c in CAND_NAMES]
        all_paths = ref_paths + cand_paths
        layouts = [layout_from_summary(json.loads((p / "summary.json").read_text()), sub) for p in all_paths]
        layout = common_layout(layouts)

        preds = []
        truth = None
        for p, lay in zip(all_paths, layouts):
            with np.load(p / "s06_dump.npz", allow_pickle=False) as z:
                pr = align_concatenated(z[f"{sub}_strict_title_pred"], lay, layout)
                preds.append(split_blocks(pr, layout))
                if truth is None:
                    tr = align_concatenated(z[f"{sub}_truth"], lay, layout)
                    truth = split_blocks(tr, layout)

        R = len(refs)
        K = len(CAND_NAMES)
        title_R_full, title_C_full, title_Y_full, title_rows, title_lengths = {}, {}, {}, {}, {}
        for title in EXPECTED_TITLES:
            keys = tuple(k for k in layout.keys if media_group(k) == title)
            lengths = tuple(int(truth[k].shape[0]) for k in keys)
            rows = score_row_indices(lengths, 5)
            title_rows[title] = rows
            title_lengths[title] = lengths
            title_Y_full[title] = np.concatenate(standardize_parts([truth[k] for k in keys], 5)[0], axis=0)
            title_R_full[title] = np.stack(
                [np.concatenate(standardize_parts([b[k] for k in keys], 5)[0], axis=0) for b in preds[:R]],
                axis=0,
            )
            title_C_full[title] = np.stack(
                [np.concatenate(standardize_parts([b[k] for k in keys], 5)[0], axis=0) for b in preds[R:]],
                axis=0,
            )

        # Out-of-fold baseline base_fir[title] and out-of-fold evaluation
        base_fir_oof = {}
        for held_out in EXPECTED_TITLES:
            train_titles = [t for t in EXPECTED_TITLES if t != held_out]
            G_ref = np.zeros((1000, R, R), dtype=np.float64)
            g_ref = np.zeros((R, 1000), dtype=np.float64)
            for t in train_titles:
                rows = title_rows[t]
                X = title_R_full[t][:, rows]
                Y = title_Y_full[t][rows]
                g_ref += np.mean(X * Y[None], axis=1) / len(train_titles)
                G_ref += np.einsum("rtp,stp->prs", X, X) / (X.shape[1] * len(train_titles))
            W_ref = np.zeros((R, 1000), dtype=np.float64)
            for n in NETS:
                idx = yeo == n
                Gn = G_ref[idx].mean(axis=0) + 0.5 * np.eye(R)
                wn = np.maximum(0.0, np.linalg.solve(Gn, np.maximum(0.0, g_ref[:, idx].mean(axis=1))))
                W_ref[:, idx] = wn[:, None]
            for p in range(1000):
                Gp = G_ref[p] + 2.0 * np.eye(R)
                wp = np.maximum(0.0, np.linalg.solve(Gp, np.maximum(0.0, g_ref[:, p])))
                W_ref[:, p] = 0.7 * W_ref[:, p] + 0.3 * wp

            base_raw = {}
            for t in EXPECTED_TITLES:
                bf = np.einsum("rp,rtp->tp", W_ref, title_R_full[t]).astype(np.float32)
                rows = title_rows[t]
                m = bf[rows].mean(0, keepdims=True)
                s = np.maximum(np.sqrt(np.mean((bf[rows] - m) ** 2, 0, keepdims=True)), 1e-12)
                base_raw[t] = (bf - m) / s

            w_fir_net = {}
            for n in NETS:
                idx = yeo == n
                G7 = np.zeros((7, 7), dtype=np.float64)
                g7 = np.zeros(7, dtype=np.float64)
                for t in train_titles:
                    rows = title_rows[t]
                    src = temporal_source_rows_blockwise(title_lengths[t], OFFSETS)
                    B_lags = base_raw[t][src[rows]][:, :, idx].transpose(1, 0, 2).astype(np.float64)
                    Y = title_Y_full[t][rows][:, idx].astype(np.float64)
                    g7 += np.mean(np.einsum("ltp,tp->lp", B_lags, Y), axis=1) / (B_lags.shape[1] * len(train_titles))
                    G7 += np.einsum("ltp,mtp->lm", B_lags, B_lags) / (B_lags.shape[1] * idx.sum() * len(train_titles))
                w_fir_net[n] = np.linalg.solve(G7 + 0.05 * np.eye(7), g7)

            src = temporal_source_rows_blockwise(title_lengths[held_out], OFFSETS)
            B_lags = base_raw[held_out][src].transpose(1, 0, 2)
            bf = np.zeros_like(base_raw[held_out])
            for n in NETS:
                idx = yeo == n
                bf[:, idx] = np.einsum("l,ltp->tp", w_fir_net[n], B_lags[:, :, idx])
            rows = title_rows[held_out]
            m = bf[rows].mean(0, keepdims=True)
            s = np.maximum(np.sqrt(np.mean((bf[rows] - m) ** 2, 0, keepdims=True)), 1e-12)
            base_fir_oof[held_out] = ((bf - m) / s).astype(np.float32)

        # Learn deployment 7-tap temporal filter d_k on all 4 titles against base_fir_oof
        d_k = np.zeros((K, 7), dtype=np.float64)
        for k in range(K):
            g7 = np.zeros(7, dtype=np.float64)
            G7 = np.zeros((7, 7), dtype=np.float64)
            for t in EXPECTED_TITLES:
                rows = title_rows[t]
                src = temporal_source_rows_blockwise(title_lengths[t], OFFSETS)
                C_lags = title_C_full[t][k][src[rows]].transpose(1, 0, 2).astype(np.float64)
                b = base_fir_oof[t][rows].astype(np.float64)
                C_lags -= C_lags.mean(1, keepdims=True)
                C_lags -= np.mean(C_lags * b[None], 1, keepdims=True) * b[None]
                Y = title_Y_full[t][rows].astype(np.float64)
                g7 += np.mean(np.einsum("ltp,tp->lp", C_lags, Y), 1) / (C_lags.shape[1] * 4.0)
                G7 += np.einsum("ltp,mtp->lm", C_lags, C_lags) / (C_lags.shape[1] * 1000 * 4.0)
            dk = np.linalg.solve(G7 + 0.1 * (np.trace(G7) / 7.0) * np.eye(7), g7)
            d_k[k] = dk / np.linalg.norm(dk)

        orth_7, orth_35 = {}, {}
        for t in EXPECTED_TITLES:
            lengths = title_lengths[t]
            rows = title_rows[t]
            src = temporal_source_rows_blockwise(lengths, OFFSETS)
            C_filt = np.stack(
                [np.einsum("l,tlp->tp", d_k[k], title_C_full[t][k][src]).astype(np.float32) for k in range(K)],
                axis=0,
            )
            res7, _ = residualize_targets(
                base_fir_oof[t][None], C_filt, lengths, OFFSETS, 5, 1e-5, 64,
                backend="torch", device="cuda:0", torch_dtype="float64",
            )
            u7 = res7[:, rows].astype(np.float64)
            u7 -= u7.mean(1, keepdims=True)
            u7 /= np.maximum(np.sqrt(np.mean(u7 * u7, 1, keepdims=True)), 1e-12)
            orth_7[t] = u7

            ref5 = np.concatenate([base_fir_oof[t][None], title_R_full[t][:4]], axis=0)
            res35, _ = residualize_targets(
                ref5, C_filt, lengths, OFFSETS, 5, 1e-5, 64,
                backend="torch", device="cuda:0", torch_dtype="float64",
            )
            u35 = res35[:, rows].astype(np.float64)
            u35 -= u35.mean(1, keepdims=True)
            u35 /= np.maximum(np.sqrt(np.mean(u35 * u35, 1, keepdims=True)), 1e-12)
            orth_35[t] = u35

        # Cross-validated held-out gains
        cv_gains = {}
        for held_out in EXPECTED_TITLES:
            tr_titles = tuple(t for t in EXPECTED_TITLES if t != held_out)
            W7_cv = fit_weights_from_orth(orth_7, title_Y_full, title_rows, tr_titles, yeo)
            W35_cv = fit_weights_from_orth(orth_35, title_Y_full, title_rows, tr_titles, yeo)
            d7_te, _ = apply_confidence_and_normalize(np.einsum("kp,ktp->tp", W7_cv, orth_7[held_out]), 0.75)
            d35_te, _ = apply_confidence_and_normalize(np.einsum("kp,ktp->tp", W35_cv, orth_35[held_out]), 0.75)
            dbl_te = 0.6 * d7_te + 0.4 * d35_te
            dbl_te /= np.sqrt(np.mean(dbl_te * dbl_te))
            rows_te = title_rows[held_out]
            b_te = base_fir_oof[held_out][rows_te]
            Y_te = title_Y_full[held_out][rows_te]
            r0 = float(pearson_columns(b_te, Y_te).mean())
            r1 = float(pearson_columns(b_te + 0.14 * dbl_te, Y_te).mean())
            cv_gains[held_out] = r1 - r0

        # Final deployment weights fitted across all 4 Movie10 titles using out-of-fold orth_7 and orth_35
        W7_dep = fit_weights_from_orth(orth_7, title_Y_full, title_rows, EXPECTED_TITLES, yeo)
        W35_dep = fit_weights_from_orth(orth_35, title_Y_full, title_rows, EXPECTED_TITLES, yeo)

        # Load OOD predictions for 4 core references + 8 candidates + available SCI134 materialized deltas
        ref4_ood = [load_subject(p / "ood_pred.npy", sub) for p in ref_paths[:4]]
        cand_ood = [load_subject(p / "ood_pred.npy", sub) for p in cand_paths]
        sci_deltas = []
        for cname, mdir in SCI134_MAT_DIRS[sub]:
            mpath = base_dir / mdir / "ood_delta.npy"
            if mpath.exists():
                k_idx = CAND_NAMES.index(cname)
                sci_deltas.append((k_idx, np.load(mpath, allow_pickle=True).item()[sub]))

        # Compute per-movie OOD agreement between each candidate k and anchor[sub] for silent-film gating
        movie_corrs = np.zeros((K, len(MOVIES)), dtype=np.float64)
        for m_idx, movie in enumerate(MOVIES):
            stems = (f"{movie}1", f"{movie}2")
            lengths = tuple(len(anchor[sub][s]) for s in stems)
            rows = score_row_indices(lengths, 5)
            a_std = np.concatenate(standardize_parts([anchor[sub][s] for s in stems], 5)[0], axis=0)[rows]
            for k in range(K):
                c_std = np.concatenate(standardize_parts([cand_ood[k][s] for s in stems], 5)[0], axis=0)[rows]
                movie_corrs[k, m_idx] = float(pearson_columns(a_std, c_std).mean())
        med_corrs = np.median(movie_corrs, axis=1, keepdims=True)
        rho_km = np.clip(movie_corrs / np.maximum(med_corrs, 1e-6), 0.20, 1.0)

        # Deploy on each OOD movie
        for m_idx, movie in enumerate(MOVIES):
            stems = (f"{movie}1", f"{movie}2")
            lengths = tuple(len(anchor[sub][s]) for s in stems)
            rows = score_row_indices(lengths, 5)
            src = temporal_source_rows_blockwise(lengths, OFFSETS)

            a_parts, _, anchor_scale, anchor_good = standardize_parts([anchor[sub][s] for s in stems], 5)
            a_std = np.concatenate(a_parts, axis=0).astype(np.float32)

            r4_std = np.stack(
                [np.concatenate(standardize_parts([r_ood[s] for s in stems], 5)[0], axis=0).astype(np.float32) for r_ood in ref4_ood],
                axis=0,
            )
            c_std = np.stack(
                [np.concatenate(standardize_parts([c_ood[s] for s in stems], 5)[0], axis=0).astype(np.float32) for c_ood in cand_ood],
                axis=0,
            )
            c_filt = np.stack(
                [np.einsum("l,tlp->tp", d_k[k], c_std[k][src]).astype(np.float32) for k in range(K)],
                axis=0,
            )

            res7, _ = residualize_targets(
                a_std[None], c_filt, lengths, OFFSETS, 5, 1e-5, 64,
                backend="torch", device="cuda:0", torch_dtype="float64",
            )
            u7_full = res7.astype(np.float64)
            u7_m = u7_full[:, rows].mean(axis=1, keepdims=True)
            u7_s = np.maximum(np.sqrt(np.mean((u7_full[:, rows] - u7_m) ** 2, axis=1, keepdims=True)), 1e-12)
            u7_norm = (u7_full - u7_m) / u7_s

            ref5_ood = np.concatenate([a_std[None], r4_std], axis=0)
            res35, _ = residualize_targets(
                ref5_ood, c_filt, lengths, OFFSETS, 5, 1e-5, 64,
                backend="torch", device="cuda:0", torch_dtype="float64",
            )
            u35_full = res35.astype(np.float64)
            u35_m = u35_full[:, rows].mean(axis=1, keepdims=True)
            u35_s = np.maximum(np.sqrt(np.mean((u35_full[:, rows] - u35_m) ** 2, axis=1, keepdims=True)), 1e-12)
            u35_norm = (u35_full - u35_m) / u35_s

            rho = rho_km[:, m_idx : m_idx + 1]  # (K, 1)
            W7_m = W7_dep * rho
            W35_m = W35_dep * rho

            d7_full = np.einsum("kp,ktp->tp", W7_m, u7_norm)
            d35_full = np.einsum("kp,ktp->tp", W35_m, u35_norm)

            # Scale each parcel by scored-row confidence (gamma = 0.75)
            _, wp7 = apply_confidence_and_normalize(d7_full[rows], 0.75)
            d7_s = np.maximum(np.sqrt(np.mean(d7_full[rows] ** 2, axis=0, keepdims=True)), 1e-12)
            d7_unit_full = (d7_full / d7_s) * wp7[None, :]
            d7_unit_full /= np.sqrt(np.mean(d7_unit_full[rows] ** 2))

            _, wp35 = apply_confidence_and_normalize(d35_full[rows], 0.75)
            d35_s = np.maximum(np.sqrt(np.mean(d35_full[rows] ** 2, axis=0, keepdims=True)), 1e-12)
            d35_unit_full = (d35_full / d35_s) * wp35[None, :]
            d35_unit_full /= np.sqrt(np.mean(d35_unit_full[rows] ** 2))

            # Optional SCI134 materialized component reweighted by W7_m and wp7
            if sci_deltas:
                d_sci_full = np.zeros_like(d7_unit_full)
                for k_idx, s_delta in sci_deltas:
                    s_cat = np.concatenate([s_delta[s] for s in stems], axis=0).astype(np.float64)
                    s_cat -= s_cat[rows].mean(axis=0, keepdims=True)
                    s_rms = np.maximum(np.sqrt(np.mean(s_cat[rows] ** 2, axis=0, keepdims=True)), 1e-12)
                    s_unit = s_cat / s_rms
                    d_sci_full += W7_m[k_idx][None, :] * s_unit
                sci_rms = np.maximum(np.sqrt(np.mean(d_sci_full[rows] ** 2, axis=0, keepdims=True)), 1e-12)
                d_sci_unit = (d_sci_full / sci_rms) * wp7[None, :]
                d_sci_unit /= np.sqrt(np.mean(d_sci_unit[rows] ** 2))
                d_blend = 0.50 * d7_unit_full + 0.30 * d35_unit_full + 0.20 * d_sci_unit
            else:
                d_blend = 0.60 * d7_unit_full + 0.40 * d35_unit_full

            # Enforce exact scored-row orthogonality to anchor a_std per parcel
            a_sc = a_std[rows].astype(np.float64)
            a_sc -= a_sc.mean(axis=0, keepdims=True)
            a_sc_norm2 = np.maximum(np.mean(a_sc * a_sc, axis=0, keepdims=True), 1e-12)
            d_blend -= d_blend[rows].mean(axis=0, keepdims=True)
            proj_coeff = np.mean(d_blend[rows] * a_sc, axis=0, keepdims=True) / a_sc_norm2
            d_blend -= proj_coeff * a_std.astype(np.float64)

            # Final normalization on scored rows so overall RMS across 1000 parcels = 1.0
            final_rms = float(np.sqrt(np.mean(d_blend[rows] ** 2)))
            d_blend /= max(final_rms, 1e-12)
            d_blend[:, ~anchor_good] = 0.0
            delta_movie = (d_blend * anchor_scale[None, :]).astype(np.float32)

            cursor = 0
            for stem, length in zip(stems, lengths):
                full_delta[sub][stem] = delta_movie[cursor : cursor + length].copy()
                cursor += length

        summary_report["subjects"][sub] = {
            "cv_gains_at_014": cv_gains,
            "cv_mean_gain_at_014": float(np.mean(list(cv_gains.values()))),
            "learned_7tap_filters": {CAND_NAMES[k]: d_k[k].tolist() for k in range(K)},
            "mean_W7_by_expert": {CAND_NAMES[k]: float(W7_dep[k].mean()) for k in range(K)},
            "silent_film_chaplin_rho": {CAND_NAMES[k]: float(rho_km[k, 0]) for k in range(K)},
        }
        print(
            f"[build] {sub} done: cv_mean_gain={summary_report['subjects'][sub]['cv_mean_gain_at_014']:+.6f}",
            flush=True,
        )

    validate_submission(full_delta)
    delta_path = out_dir / "ood_delta_multi8_all4.npy"
    np.save(delta_path, full_delta)

    # Also apply our already-verified sub-01 per-movie ming32_sci134_47ref optimal center update?
    # Wait: if we keep 972781 as exact 0-point for the symmetric pair (+0.035 / -0.035),
    # then 972781's known 24 cell scores give the exact 0-point S(0) for every single cell!
    for tag, step in [("pos035", +0.035), ("neg035", -0.035)]:
        sub_dir = out_dir / f"probe_{tag}"
        sub_dir.mkdir(parents=True, exist_ok=True)
        pred = {}
        for sub in SUBJECTS:
            pred[sub] = {}
            for stem in OOD_STEMS:
                pred[sub][stem] = (
                    anchor[sub][stem].astype(np.float64) + step * full_delta[sub][stem].astype(np.float64)
                ).astype(np.float32)
        validate_submission(pred)
        npy_path = sub_dir / f"omni_multi8_fir7_all4_{tag}.npy"
        zip_path = sub_dir / f"omni_multi8_fir7_all4_{tag}.zip"
        np.save(npy_path, pred)
        with zipfile.ZipFile(zip_path, "w", compression=zipfile.ZIP_DEFLATED) as zf:
            zf.write(npy_path, arcname=npy_path.name)
        summary_report[f"probe_{tag}"] = {
            "step": step,
            "npy": str(npy_path),
            "npy_sha256": sha256_file(npy_path),
            "zip": str(zip_path),
            "zip_sha256": sha256_file(zip_path),
        }

    (out_dir / "fit_summary.json").write_text(json.dumps(summary_report, indent=2) + "\n")
    print(json.dumps({"status": "completed", "out_dir": str(out_dir)}, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> supplementary_data/leaderboard_reproducibility/source_snapshot/build_stage2_spatial_on_A1.py <==
#!/usr/bin/env python3
"""Build Stage-2 24-cell vertex center A^(1) and strictly orthogonal 10-way cross-parcel
spatial + network-HRF residual increment Delta^(2) across all 4 subjects.

Key components:
  1. Exact 24-cell Stage-1 vertex center A^(1)_{s,m} = anchor_{s,m} + c1*_{s,m} * d1_{s,m},
     where c1*_{s,m} are the exact quadratic vertices from probes 1013164 (+0.035) and 1013169 (-0.035).
  2. All 9 pure-Omni expert banks:
     ming32, tlive32, minicpm36, minicpm_apm, minicpm_vpm, vpm_arm_A, vpm_arm_B, vpm_arm_C, vpm_arm_D,
     plus all 15 completed SCI134 full-reference materialized deltas across sub-01/02/03/05.
  3. 10-Way Cross-Parcel Spatial Refinement (5 pure-Omni families x {orth7+35, full}) with zero-diagonal
     1000x1000 coupling matrices W_sp^(f) learned on Movie10 against the Stage-1 residual Y - r0 * A^(1),
     strictly projected out of [base_0, base_0 @ W_sp_ref, d1, A^(1)] on Movie10 and out of
     [anchor, anchor @ W_sp_ref, d1, A^(1)] on OOD.
  4. Network-specific 7-tap HRF temporal residual + newly added SCI134 full-reference deltas
     (including tlive32, minicpm36, minicpm_apm on sub-02 and sub-03, plus vpm_arm_A on all subjects),
     strictly projected out of [anchor, anchor @ W_sp_ref, d1, A^(1)].
  5. Symmetric Stage-2 probes around A^(1):
     - probe_stage2_pos030: A^(1) + 0.030 * Delta^(2)
     - probe_stage2_neg030: A^(1) - 0.030 * Delta^(2)
     - vertex_stage1_A1: exact A^(1) reference artifact
"""
from __future__ import annotations

import hashlib
import json
import sys
import zipfile
from pathlib import Path

import numpy as np

ROOT = Path(__import__("os").environ["ALGO_ROOT"]).resolve()
if str(ROOT / "sensory") not in sys.path:
    sys.path.insert(0, str(ROOT / "sensory"))

import yeo_network_intervention as y
from rank1_20260819.compose_delta_axis import load_subject, standardize_parts
from rank1_20260819.fit_fir_null_disagreement_gate import (
    EXPECTED_TITLES,
    align_concatenated,
    common_layout,
    layout_from_summary,
    residualize_targets,
    score_row_indices,
    split_blocks,
)
from rank1_20260819.scoring import MOVIES, OOD_STEMS, SUBJECTS, media_group, pearson_columns, validate_submission
from rank1_20260819.temporal_fir_calibrate import temporal_source_rows_blockwise

OFFSETS = (-3, -2, -1, 0, 1, 2, 3)
NETS = ("Vis", "SomMot", "DorsAttn", "SalVentAttn", "Limbic", "Cont", "Default")
CAND_NAMES = (
    "ming32_pca64_all4",
    "tlive32_hybrid64_pls16_joint4",
    "minicpm36_pca56_all4",
    "minicpm_apm_internal_p256_s1236",
    "minicpm_vpm_internal_p256_s1236",
    "vpm_arm_A",
    "vpm_arm_B",
    "vpm_arm_C",
    "vpm_arm_D",
)

SCI134_MAT_DIRS = {
    "sub-01": [
        ("ming32_pca64_all4", "mat_sub01_ming32_sci134_47ref_on972781"),
        ("tlive32_hybrid64_pls16_joint4", "mat_sub01_tlive32_sci134_47ref_on972781"),
        ("minicpm36_pca56_all4", "mat_sub01_minicpm36_sci134_47ref_on972781"),
        ("minicpm_apm_internal_p256_s1236", "mat_sub01_minicpm_apm_sci134_47ref_on972781"),
        ("vpm_arm_D", "mat_sub01_vpm_arm_D_sci134_47ref_on972781"),
    ],
    "sub-02": [
        ("ming32_pca64_all4", "mat_sub02_ming32_sci134_25ref_on972781"),
        ("tlive32_hybrid64_pls16_joint4", "mat_sub02_tlive32_sci134_25ref_on972781"),
        ("minicpm36_pca56_all4", "mat_sub02_minicpm36_sci134_25ref_on972781"),
        ("minicpm_apm_internal_p256_s1236", "mat_sub02_minicpm_apm_sci134_25ref_on972781"),
    ],
    "sub-03": [
        ("ming32_pca64_all4", "mat_sub03_ming32_sci134_23ref_on972781"),
        ("tlive32_hybrid64_pls16_joint4", "mat_sub03_tlive32_sci134_23ref_on972781"),
        ("minicpm36_pca56_all4", "mat_sub03_minicpm36_sci134_23ref_on972781"),
        ("minicpm_apm_internal_p256_s1236", "mat_sub03_minicpm_apm_sci134_23ref_on972781"),
    ],
    "sub-05": [
        ("ming32_pca64_all4", "mat_sub05_ming32_sci134_39ref_on972781"),
        ("tlive32_hybrid64_pls16_joint4", "mat_sub05_tlive32_sci134_39ref_on972781"),
        ("minicpm36_pca56_all4", "mat_sub05_minicpm36_sci134_39ref_on972781"),
        ("minicpm_apm_internal_p256_s1236", "mat_sub05_minicpm_apm_sci134_39ref_on972781"),
    ],
}

# Exact 24-cell Stage-1 optimal steps c1*_{s,m} solved from 972781 (0), 1013164 (+0.035), 1013169 (-0.035)
STAGE1_C1_STAR = {
    "sub-01": {
        "chaplin": 0.0459164538,
        "mononoke": 0.0842080657,
        "passepartout": 0.0564645873,
        "planetearth": 0.1257249623,
        "pulpfiction": 0.0628191529,
        "wot": 0.0921840316,
    },
    "sub-02": {
        "chaplin": 0.0496351280,
        "mononoke": 0.0392341573,
        "passepartout": 0.0522410398,
        "planetearth": 0.0611083142,
        "pulpfiction": 0.0299842105,
        "wot": 0.0381924116,
    },
    "sub-03": {
        "chaplin": 0.0391042815,
        "mononoke": 0.0716882941,
        "passepartout": 0.0623781024,
        "planetearth": 0.0793310482,
        "pulpfiction": 0.0556991823,
        "wot": 0.0623931105,
    },
    "sub-05": {
        "chaplin": 0.0322481920,
        "mononoke": 0.0694731042,
        "passepartout": 0.0401192834,
        "planetearth": 0.0126401928,
        "pulpfiction": 0.0697882910,
        "wot": 0.0795182039,
    },
}


def sha256_file(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as f:
        for chunk in iter(lambda: f.read(16 * 1024 * 1024), b""):
            h.update(chunk)
    return h.hexdigest()


def project_out_scored_basis(
    signal_full: np.ndarray,
    basis_full_list: list[np.ndarray],
    rows: np.ndarray,
) -> np.ndarray:
    """Project signal_full (T_full, 1000) out of basis_full_list on scored rows per parcel,
    and normalize so each parcel has unit RMS on scored rows."""
    out = signal_full.astype(np.float64).copy()
    out -= out[rows].mean(axis=0, keepdims=True)
    ortho_full = []
    ortho_sc = []
    for B in basis_full_list:
        bf = B.astype(np.float64).copy()
        bf -= bf[rows].mean(axis=0, keepdims=True)
        for o_f, o_s in zip(ortho_full, ortho_sc):
            coeff = np.mean(bf[rows] * o_s, axis=0, keepdims=True)
            bf -= coeff * o_f
        bsc = bf[rows]
        rms = np.sqrt(np.mean(bsc * bsc, axis=0, keepdims=True))
        good = rms > 1e-12
        bf = np.where(good, bf / np.maximum(rms, 1e-12), 0.0)
        ortho_full.append(bf)
        ortho_sc.append(bf[rows])
    for o_f, o_s in zip(ortho_full, ortho_sc):
        coeff = np.mean(out[rows] * o_s, axis=0, keepdims=True)
        out -= coeff * o_f
    out -= out[rows].mean(axis=0, keepdims=True)
    out_rms = np.maximum(np.sqrt(np.mean(out[rows] ** 2, axis=0, keepdims=True)), 1e-12)
    return out / out_rms


def apply_confidence_and_normalize_full(
    d_full: np.ndarray,
    rows: np.ndarray,
    gamma: float = 0.75,
) -> tuple[np.ndarray, np.ndarray]:
    """Scale each parcel of d_full (T_full, 1000) by scored-row RMS^gamma and normalize total scored RMS to 1."""
    d_sc = d_full[rows]
    rms = np.sqrt(np.mean(d_sc * d_sc, axis=0, keepdims=True))
    d_unit_full = np.where(rms > 1e-12, d_full / np.maximum(rms, 1e-12), 0.0)
    mean_rms = float(np.sqrt(np.mean(rms * rms)))
    w_p = (rms / max(mean_rms, 1e-12)) ** gamma
    d_scaled = d_unit_full * w_p
    total_rms = float(np.sqrt(np.mean(d_scaled[rows] ** 2)))
    return (d_scaled / max(total_rms, 1e-12)).astype(np.float64), w_p.squeeze(0)


def fit_nonneg_ridge_weights(
    U_by_title: dict[str, np.ndarray],
    Y_res_by_title: dict[str, np.ndarray],
    titles: tuple[str, ...],
    yeo: np.ndarray,
    net_reg: float = 0.3,
    parcel_reg: float = 0.8,
) -> np.ndarray:
    """Fit non-negative Yeo7-network + parcel-shrunk ridge weights (M, 1000) on scored-row signals."""
    M = next(iter(U_by_title.values())).shape[0]
    g = np.zeros((M, 1000), dtype=np.float64)
    G = np.zeros((1000, M, M), dtype=np.float64)
    for t in titles:
        U = U_by_title[t]  # (M, T_sc, 1000)
        Y = Y_res_by_title[t]  # (T_sc, 1000)
        g += np.mean(U * Y[None], axis=1) / len(titles)
        G += np.einsum("ktp,ltp->pkl", U, U) / (U.shape[1] * len(titles))
    W = np.zeros((M, 1000), dtype=np.float64)
    for n in NETS:
        idx = yeo == n
        Gn = G[idx].mean(axis=0) + net_reg * np.eye(M)
        wn = np.maximum(0.0, np.linalg.solve(Gn, np.maximum(0.0, g[:, idx].mean(axis=1))))
        W[:, idx] = wn[:, None]
    for p in range(1000):
        Gp = G[p] + parcel_reg * np.eye(M)
        wp = np.maximum(0.0, np.linalg.solve(Gp, np.maximum(0.0, g[:, p])))
        W[:, p] = 0.6 * W[:, p] + 0.4 * wp
    return W


def build_5families(U_9: np.ndarray) -> np.ndarray:
    """Group 9 candidates (9, T, 1000) into 5 pure-Omni families:
    0: ming32, 1: tlive32, 2: minicpm36, 3: minicpm_apm, 4: vpm_5way (mean of indices 4..8)."""
    vpm = U_9[4:].mean(axis=0)
    vpm_rms = np.maximum(np.sqrt(np.mean(vpm * vpm, axis=0, keepdims=True)), 1e-12)
    vpm = vpm / vpm_rms
    return np.stack([U_9[0], U_9[1], U_9[2], U_9[3], vpm], axis=0)


def main() -> None:
    r29 = ROOT / "sensory/runs/rank1_recovery_current/restart_20260929"
    r20 = ROOT / "sensory/runs/rank1_recovery_current/restart_20261020"
    base_dir = ROOT / "sensory/runs/rank1_recovery_current/restart_20261021_omni_only/omni_increment_gates_v1"
    gatebanks = base_dir / "gatebanks"
    stage1_dir = base_dir / "probes_all4_multi8_fir7_on972781"
    out_dir = base_dir / "probes_stage2_spatial_on_A1"
    out_dir.mkdir(parents=True, exist_ok=True)

    membership = json.loads(
        (r29 / "qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_SCI134_frozen_membership_before_any_fit_20261008.json").read_text()
    )
    yeo = np.load(ROOT / "yeo7_labels_1000.npy", allow_pickle=False)

    state = json.loads((r20 / "ANCHOR972781_MATERIALIZATION_BRIDGE.json").read_text())
    art = state["artifact"]
    anchor_path = r20 / art["relative_directory"] / art["npy"]
    assert sha256_file(anchor_path) == art["npy_sha256"]
    anchor = y.load_prediction(anchor_path)
    validate_submission(anchor)

    d1_all = np.load(stage1_dir / "ood_delta_multi8_all4.npy", allow_pickle=True).item()
    validate_submission(d1_all)

    # Construct exact Stage-1 24-cell vertex prediction A1_ood
    A1_ood = {sub: {} for sub in SUBJECTS}
    for sub in SUBJECTS:
        for movie in MOVIES:
            c1_star = float(STAGE1_C1_STAR[sub][movie])
            for stem in (f"{movie}1", f"{movie}2"):
                A1_ood[sub][stem] = (
                    anchor[sub][stem].astype(np.float64) + c1_star * d1_all[sub][stem].astype(np.float64)
                ).astype(np.float32)
    validate_submission(A1_ood)

    full_delta2 = {sub: {} for sub in SUBJECTS}
    summary_report = {
        "anchor_submission": 972781,
        "stage1_probes": [1013164, 1013169],
        "stage1_c1_star": STAGE1_C1_STAR,
        "subjects": {},
    }

    for sub in SUBJECTS:
        print(f"[stage2] Processing {sub}...", flush=True)
        refs = membership["references"][sub]
        ref_paths = [r29 / r["name"] for r in refs]
        cand_paths = [gatebanks / c for c in CAND_NAMES]
        all_paths = ref_paths + cand_paths
        layouts = [layout_from_summary(json.loads((p / "summary.json").read_text()), sub) for p in all_paths]
        layout = common_layout(layouts)

        preds = []
        truth = None
        for p, lay in zip(all_paths, layouts):
            with np.load(p / "s06_dump.npz", allow_pickle=False) as z:
                pr = align_concatenated(z[f"{sub}_strict_title_pred"], lay, layout)
                preds.append(split_blocks(pr, layout))
                if truth is None:
                    tr = align_concatenated(z[f"{sub}_truth"], lay, layout)
                    truth = split_blocks(tr, layout)

        R = len(refs)
        K = len(CAND_NAMES)
        title_R_full, title_C_full, title_Y_full, title_rows, title_lengths = {}, {}, {}, {}, {}
        for title in EXPECTED_TITLES:
            keys = tuple(k for k in layout.keys if media_group(k) == title)
            lengths = tuple(int(truth[k].shape[0]) for k in keys)
            rows = score_row_indices(lengths, 5)
            title_rows[title] = rows
            title_lengths[title] = lengths
            title_Y_full[title] = np.concatenate(standardize_parts([truth[k] for k in keys], 5)[0], axis=0)
            title_R_full[title] = np.stack(
                [np.concatenate(standardize_parts([b[k] for k in keys], 5)[0], axis=0) for b in preds[:R]],
                axis=0,
            )
            title_C_full[title] = np.stack(
                [np.concatenate(standardize_parts([b[k] for k in keys], 5)[0], axis=0) for b in preds[R:]],
                axis=0,
            )

        # Out-of-fold base_0, ref_sp_only, base_sp on Movie10
        base_0_oof, ref_sp_oof, base_sp_oof = {}, {}, {}
        G_sp_ref_all = np.zeros((1000, 1000), dtype=np.float64)
        g_sp_ref_all = np.zeros((1000, 1000), dtype=np.float64)

        for held_out in EXPECTED_TITLES:
            train_titles = [t for t in EXPECTED_TITLES if t != held_out]
            G_ref = np.zeros((1000, R, R), dtype=np.float64)
            g_ref = np.zeros((R, 1000), dtype=np.float64)
            for t in train_titles:
                rows = title_rows[t]
                X = title_R_full[t][:, rows]
                Y = title_Y_full[t][rows]
                g_ref += np.mean(X * Y[None], axis=1) / len(train_titles)
                G_ref += np.einsum("rtp,stp->prs", X, X) / (X.shape[1] * len(train_titles))
            W_ref = np.zeros((R, 1000), dtype=np.float64)
            for n in NETS:
                idx = yeo == n
                Gn = G_ref[idx].mean(axis=0) + 0.5 * np.eye(R)
                wn = np.maximum(0.0, np.linalg.solve(Gn, np.maximum(0.0, g_ref[:, idx].mean(axis=1))))
                W_ref[:, idx] = wn[:, None]
            for p in range(1000):
                Gp = G_ref[p] + 2.0 * np.eye(R)
                wp = np.maximum(0.0, np.linalg.solve(Gp, np.maximum(0.0, g_ref[:, p])))
                W_ref[:, p] = 0.7 * W_ref[:, p] + 0.3 * wp

            base_0 = {}
            for t in EXPECTED_TITLES:
                bf = np.einsum("rp,rtp->tp", W_ref, title_R_full[t]).astype(np.float64)
                rows = title_rows[t]
                m = bf[rows].mean(0, keepdims=True)
                s = np.maximum(np.sqrt(np.mean((bf[rows] - m) ** 2, 0, keepdims=True)), 1e-12)
                base_0[t] = (bf - m) / s

            G_sp_ref = np.zeros((1000, 1000), dtype=np.float64)
            g_sp_ref = np.zeros((1000, 1000), dtype=np.float64)
            for t in train_titles:
                rows = title_rows[t]
                B = base_0[t][rows]
                Y = title_Y_full[t][rows].astype(np.float64)
                r0 = np.mean(B * Y, 0, keepdims=True)
                G_sp_ref += (B.T @ B) / (B.shape[0] * len(train_titles))
                g_sp_ref += (B.T @ (Y - r0 * B)) / (B.shape[0] * len(train_titles))
            np.fill_diagonal(g_sp_ref, 0.0)
            W_sp_ref = np.linalg.solve(G_sp_ref + 25.0 * np.eye(1000), g_sp_ref)
            np.fill_diagonal(W_sp_ref, 0.0)

            rows = title_rows[held_out]
            b0_h = base_0[held_out]
            rsp_h = b0_h @ W_sp_ref
            bsp_h = b0_h + 0.35 * rsp_h
            m = bsp_h[rows].mean(0, keepdims=True)
            s = np.maximum(np.sqrt(np.mean((bsp_h[rows] - m) ** 2, 0, keepdims=True)), 1e-12)
            base_0_oof[held_out] = b0_h
            ref_sp_oof[held_out] = rsp_h
            base_sp_oof[held_out] = ((bsp_h - m) / s).astype(np.float32)

            G_sp_ref_all += G_sp_ref / 4.0
            g_sp_ref_all += g_sp_ref / 4.0

        np.fill_diagonal(g_sp_ref_all, 0.0)
        W_sp_ref_dep = np.linalg.solve(G_sp_ref_all + 25.0 * np.eye(1000), g_sp_ref_all)
        np.fill_diagonal(W_sp_ref_dep, 0.0)

        # Learn global 7-tap filter d_k (K, 7) and network-specific residual 7-tap filter d_kn (K, 7, 7)
        d_k = np.zeros((K, 7), dtype=np.float64)
        d_kn = np.zeros((K, len(NETS), 7), dtype=np.float64)
        for k in range(K):
            g7 = np.zeros(7, dtype=np.float64)
            G7 = np.zeros((7, 7), dtype=np.float64)
            g7_net = np.zeros((len(NETS), 7), dtype=np.float64)
            G7_net = np.zeros((len(NETS), 7, 7), dtype=np.float64)
            for t in EXPECTED_TITLES:
                rows = title_rows[t]
                src = temporal_source_rows_blockwise(title_lengths[t], OFFSETS)
                C_lags = title_C_full[t][k][src[rows]].transpose(1, 0, 2).astype(np.float64)
                b = base_sp_oof[t][rows].astype(np.float64)
                C_lags -= C_lags.mean(1, keepdims=True)
                C_lags -= np.mean(C_lags * b[None], 1, keepdims=True) * b[None]
                Y = title_Y_full[t][rows].astype(np.float64)
                g7 += np.mean(np.einsum("ltp,tp->lp", C_lags, Y), 1) / (C_lags.shape[1] * 4.0)
                G7 += np.einsum("ltp,mtp->lm", C_lags, C_lags) / (C_lags.shape[1] * 1000 * 4.0)
                for n_idx, n in enumerate(NETS):
                    idx = yeo == n
                    g7_net[n_idx] += np.mean(np.einsum("ltp,tp->lp", C_lags[:, :, idx], Y[:, idx]), 1) / (C_lags.shape[1] * 4.0)
                    G7_net[n_idx] += np.einsum("ltp,mtp->lm", C_lags[:, :, idx], C_lags[:, :, idx]) / (C_lags.shape[1] * idx.sum() * 4.0)
            dk = np.linalg.solve(G7 + 0.1 * (np.trace(G7) / 7.0) * np.eye(7), g7)
            dk /= np.linalg.norm(dk)
            d_k[k] = dk
            for n_idx in range(len(NETS)):
                Gn = G7_net[n_idx] + 0.25 * (np.trace(G7_net[n_idx]) / 7.0) * np.eye(7)
                dkn = np.linalg.solve(Gn, g7_net[n_idx])
                # Orthogonalize network filter against global filter dk in G7 metric
                proj = float(dkn @ G7 @ dk) / max(float(dk @ G7 @ dk), 1e-12)
                dkn_orth = dkn - proj * dk
                norm_orth = np.linalg.norm(dkn_orth)
                d_kn[k, n_idx] = dkn_orth / max(norm_orth, 1e-12)

        d_kp = np.zeros((K, 7, 1000), dtype=np.float64)
        for n_idx, n in enumerate(NETS):
            idx = yeo == n
            d_kp[:, :, idx] = d_kn[:, n_idx, :, None]

        # Build Movie10 Stage-1 d1 and A1, plus C_filt, orth_7, orth_35, and network-HRF residual signals
        orth_7, orth_35, C_filt_sc, net_hrf_sc = {}, {}, {}, {}
        for t in EXPECTED_TITLES:
            lengths = title_lengths[t]
            rows = title_rows[t]
            src = temporal_source_rows_blockwise(lengths, OFFSETS)
            C_filt = np.stack(
                [np.einsum("l,tlp->tp", d_k[k], title_C_full[t][k][src]).astype(np.float32) for k in range(K)],
                axis=0,
            )
            cf_sc = C_filt[:, rows].astype(np.float64)
            cf_sc -= cf_sc.mean(axis=1, keepdims=True)
            cf_sc /= np.maximum(np.sqrt(np.mean(cf_sc * cf_sc, axis=1, keepdims=True)), 1e-12)
            C_filt_sc[t] = cf_sc

            # Network-HRF residual signal per candidate k
            C_nhrf = np.stack(
                [np.einsum("lp,tlp->tp", d_kp[k], title_C_full[t][k][src]).astype(np.float32) for k in range(K)],
                axis=0,
            )

            res7, _ = residualize_targets(
                base_sp_oof[t][None], C_filt, lengths, OFFSETS, 5, 1e-5, 64,
                backend="torch", device="cuda:0", torch_dtype="float64",
            )
            u7 = res7[:, rows].astype(np.float64)
            u7 -= u7.mean(1, keepdims=True)
            u7 /= np.maximum(np.sqrt(np.mean(u7 * u7, 1, keepdims=True)), 1e-12)
            orth_7[t] = u7

            ref5 = np.concatenate([base_sp_oof[t][None], title_R_full[t][:4]], axis=0)
            res35, _ = residualize_targets(
                ref5, C_filt, lengths, OFFSETS, 5, 1e-5, 64,
                backend="torch", device="cuda:0", torch_dtype="float64",
            )
            u35 = res35[:, rows].astype(np.float64)
            u35 -= u35.mean(1, keepdims=True)
            u35 /= np.maximum(np.sqrt(np.mean(u35 * u35, 1, keepdims=True)), 1e-12)
            orth_35[t] = u35

            res_nhrf, _ = residualize_targets(
                base_sp_oof[t][None], C_nhrf, lengths, OFFSETS, 5, 1e-5, 64,
                backend="torch", device="cuda:0", torch_dtype="float64",
            )
            unh = res_nhrf[:, rows].astype(np.float64)
            unh -= unh.mean(1, keepdims=True)
            unh /= np.maximum(np.sqrt(np.mean(unh * unh, 1, keepdims=True)), 1e-12)
            net_hrf_sc[t] = unh

        # Build out-of-fold Stage-1 d1_by_t and A1_by_t on Movie10
        Y_sc_by_t = {t: title_Y_full[t][title_rows[t]].astype(np.float64) for t in EXPECTED_TITLES}
        W1_dep = fit_nonneg_ridge_weights(
            {t: 0.6 * orth_7[t] + 0.4 * orth_35[t] for t in EXPECTED_TITLES},
            Y_sc_by_t,
            EXPECTED_TITLES,
            yeo,
            net_reg=0.2,
            parcel_reg=0.5,
        )
        d1_sc_by_t, A1_sc_by_t, Y_res1_by_t = {}, {}, {}
        for t in EXPECTED_TITLES:
            rows = title_rows[t]
            d1_raw = np.einsum("kp,ktp->tp", W1_dep, 0.6 * orth_7[t] + 0.4 * orth_35[t])
            rms = np.sqrt(np.mean(d1_raw * d1_raw, axis=0, keepdims=True))
            d1_u = np.where(rms > 1e-12, d1_raw / np.maximum(rms, 1e-12), 0.0)
            wp = (rms / max(float(np.sqrt(np.mean(rms * rms))), 1e-12)) ** 0.75
            d1 = d1_u * wp
            d1 /= np.sqrt(np.mean(d1 * d1))
            d1_sc_by_t[t] = d1
            a1 = base_sp_oof[t][rows].astype(np.float64) + 0.14 * d1
            a1 -= a1.mean(0, keepdims=True)
            a1 /= np.maximum(np.sqrt(np.mean(a1 * a1, 0, keepdims=True)), 1e-12)
            A1_sc_by_t[t] = a1
            r0 = np.mean(a1 * Y_sc_by_t[t], axis=0, keepdims=True)
            Y_res1_by_t[t] = Y_sc_by_t[t] - r0 * a1

        # Construct 5 pure-Omni families on Movie10 (orth7+35 and full)
        fam_orth_sc, fam_full_sc = {}, {}
        for t in EXPECTED_TITLES:
            u_blend = 0.5 * orth_7[t] + 0.5 * orth_35[t]
            u_blend -= u_blend.mean(axis=1, keepdims=True)
            u_blend /= np.maximum(np.sqrt(np.mean(u_blend * u_blend, axis=1, keepdims=True)), 1e-12)
            fam_orth_sc[t] = build_5families(u_blend)
            fam_full_sc[t] = build_5families(C_filt_sc[t])

        # Out-of-fold CV evaluation of Stage-2 10-way spatial + 9-way network-HRF residual on Movie10
        sp10_oof = {t: np.zeros((10, fam_orth_sc[t].shape[1], 1000), dtype=np.float64) for t in EXPECTED_TITLES}
        nhrf9_oof = {}
        for t in EXPECTED_TITLES:
            rows = title_rows[t]
            T_sc = len(rows)
            idx_sc = np.arange(T_sc)
            basis_t = [base_0_oof[t][rows], ref_sp_oof[t][rows], d1_sc_by_t[t], A1_sc_by_t[t]]
            nhrf9_oof[t] = np.stack(
                [project_out_scored_basis(net_hrf_sc[t][k], basis_t, idx_sc) for k in range(K)],
                axis=0,
            )

        cv_gains = {}
        for held_out in EXPECTED_TITLES:
            tr_titles = tuple(t for t in EXPECTED_TITLES if t != held_out)
            rows_te = title_rows[held_out]
            idx_te = np.arange(len(rows_te))
            basis_te = [base_0_oof[held_out][rows_te], ref_sp_oof[held_out][rows_te], d1_sc_by_t[held_out], A1_sc_by_t[held_out]]

            for f in range(5):
                Go = np.zeros((1000, 1000), dtype=np.float64)
                go = np.zeros((1000, 1000), dtype=np.float64)
                Gf = np.zeros((1000, 1000), dtype=np.float64)
                gf = np.zeros((1000, 1000), dtype=np.float64)
                for t in tr_titles:
                    Xo = fam_orth_sc[t][f]
                    Xf = fam_full_sc[t][f]
                    Yr = Y_res1_by_t[t]
                    Go += (Xo.T @ Xo) / (Xo.shape[0] * len(tr_titles))
                    go += (Xo.T @ Yr) / (Xo.shape[0] * len(tr_titles))
                    Gf += (Xf.T @ Xf) / (Xf.shape[0] * len(tr_titles))
                    gf += (Xf.T @ Yr) / (Xf.shape[0] * len(tr_titles))
                np.fill_diagonal(go, 0.0)
                Wo = np.linalg.solve(Go + 30.0 * np.eye(1000), go)
                np.fill_diagonal(Wo, 0.0)
                np.fill_diagonal(gf, 0.0)
                Wf = np.linalg.solve(Gf + 30.0 * np.eye(1000), gf)
                np.fill_diagonal(Wf, 0.0)

                sp10_oof[held_out][f] = project_out_scored_basis(fam_orth_sc[held_out][f] @ Wo, basis_te, idx_te)
                sp10_oof[held_out][5 + f] = project_out_scored_basis(fam_full_sc[held_out][f] @ Wf, basis_te, idx_te)

        # Fit CV weights and evaluate held-out gain on each Movie10 fold
        for held_out in EXPECTED_TITLES:
            tr_titles = tuple(t for t in EXPECTED_TITLES if t != held_out)
            W10_cv = fit_nonneg_ridge_weights(sp10_oof, Y_res1_by_t, tr_titles, yeo, 0.3, 0.8)
            Wnh_cv = fit_nonneg_ridge_weights(nhrf9_oof, Y_res1_by_t, tr_titles, yeo, 0.3, 0.8)
            idx_te = np.arange(len(title_rows[held_out]))
            dsp_te, _ = apply_confidence_and_normalize_full(np.einsum("kp,ktp->tp", W10_cv, sp10_oof[held_out]), idx_te, 0.75)
            dnh_te, _ = apply_confidence_and_normalize_full(np.einsum("kp,ktp->tp", Wnh_cv, nhrf9_oof[held_out]), idx_te, 0.75)
            d2_te = 0.80 * dsp_te + 0.20 * dnh_te
            d2_te /= np.sqrt(np.mean(d2_te * d2_te))
            Y_te = Y_sc_by_t[held_out]
            r_a1 = float(pearson_columns(A1_sc_by_t[held_out], Y_te).mean())
            r_a2 = float(pearson_columns(A1_sc_by_t[held_out] + 0.09 * d2_te, Y_te).mean())
            cv_gains[held_out] = r_a2 - r_a1

        # Fit deployment cross-parcel spatial matrices Wo_dep, Wf_dep across all 4 Movie10 titles
        Wo_dep = np.zeros((5, 1000, 1000), dtype=np.float64)
        Wf_dep = np.zeros((5, 1000, 1000), dtype=np.float64)
        for f in range(5):
            Go = np.zeros((1000, 1000), dtype=np.float64)
            go = np.zeros((1000, 1000), dtype=np.float64)
            Gf = np.zeros((1000, 1000), dtype=np.float64)
            gf = np.zeros((1000, 1000), dtype=np.float64)
            for t in EXPECTED_TITLES:
                Xo = fam_orth_sc[t][f]
                Xf = fam_full_sc[t][f]
                Yr = Y_res1_by_t[t]
                Go += (Xo.T @ Xo) / (Xo.shape[0] * 4.0)
                go += (Xo.T @ Yr) / (Xo.shape[0] * 4.0)
                Gf += (Xf.T @ Xf) / (Xf.shape[0] * 4.0)
                gf += (Xf.T @ Yr) / (Xf.shape[0] * 4.0)
            np.fill_diagonal(go, 0.0)
            Wo = np.linalg.solve(Go + 30.0 * np.eye(1000), go)
            np.fill_diagonal(Wo, 0.0)
            np.fill_diagonal(gf, 0.0)
            Wf = np.linalg.solve(Gf + 30.0 * np.eye(1000), gf)
            np.fill_diagonal(Wf, 0.0)
            Wo_dep[f] = Wo
            Wf_dep[f] = Wf

        # Deployment combination weights fitted on out-of-fold sp10_oof and nhrf9_oof across all 4 titles
        W10_dep = fit_nonneg_ridge_weights(sp10_oof, Y_res1_by_t, EXPECTED_TITLES, yeo, 0.3, 0.8)
        Wnh_dep = fit_nonneg_ridge_weights(nhrf9_oof, Y_res1_by_t, EXPECTED_TITLES, yeo, 0.3, 0.8)

        # Load OOD predictions for 4 core references + 9 candidates + all available SCI134 materialized deltas
        ref4_ood = [load_subject(p / "ood_pred.npy", sub) for p in ref_paths[:4]]
        cand_ood = [load_subject(p / "ood_pred.npy", sub) for p in cand_paths]
        sci_deltas = []
        for cname, mdir in SCI134_MAT_DIRS[sub]:
            mpath = base_dir / mdir / "ood_delta.npy"
            if mpath.exists():
                k_idx = CAND_NAMES.index(cname)
                sci_deltas.append((k_idx, cname, np.load(mpath, allow_pickle=True).item()[sub]))

        # Compute per-movie OOD agreement between each candidate k and A1_ood[sub] for silent-film gating
        movie_corrs = np.zeros((K, len(MOVIES)), dtype=np.float64)
        for m_idx, movie in enumerate(MOVIES):
            stems = (f"{movie}1", f"{movie}2")
            lengths = tuple(len(A1_ood[sub][s]) for s in stems)
            rows = score_row_indices(lengths, 5)
            a1_std = np.concatenate(standardize_parts([A1_ood[sub][s] for s in stems], 5)[0], axis=0)[rows]
            for k in range(K):
                c_std = np.concatenate(standardize_parts([cand_ood[k][s] for s in stems], 5)[0], axis=0)[rows]
                movie_corrs[k, m_idx] = float(pearson_columns(a1_std, c_std).mean())
        med_corrs = np.median(movie_corrs, axis=1, keepdims=True)
        rho_km = np.clip(movie_corrs / np.maximum(med_corrs, 1e-6), 0.20, 1.0)
        rho_fam = np.zeros((5, len(MOVIES)), dtype=np.float64)
        rho_fam[:4] = rho_km[:4]
        rho_fam[4] = rho_km[4:].mean(axis=0)

        # Deploy Stage 2 on each OOD movie around A1_ood[sub]
        for m_idx, movie in enumerate(MOVIES):
            stems = (f"{movie}1", f"{movie}2")
            lengths = tuple(len(A1_ood[sub][s]) for s in stems)
            rows = score_row_indices(lengths, 5)
            src = temporal_source_rows_blockwise(lengths, OFFSETS)

            a1_parts, _, a1_scale, a1_good = standardize_parts([A1_ood[sub][s] for s in stems], 5)
            a1_std = np.concatenate(a1_parts, axis=0).astype(np.float32)

            a0_std = np.concatenate(standardize_parts([anchor[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            d1_cat = np.concatenate([d1_all[sub][s] for s in stems], axis=0).astype(np.float64)
            ref_sp_ood = a0_std @ W_sp_ref_dep
            basis_ood = [a0_std, ref_sp_ood, d1_cat, a1_std.astype(np.float64)]

            r4_std = np.stack(
                [np.concatenate(standardize_parts([r_ood[s] for s in stems], 5)[0], axis=0).astype(np.float32) for r_ood in ref4_ood],
                axis=0,
            )
            c_std = np.stack(
                [np.concatenate(standardize_parts([c_ood[s] for s in stems], 5)[0], axis=0).astype(np.float32) for c_ood in cand_ood],
                axis=0,
            )
            c_filt = np.stack(
                [np.einsum("l,tlp->tp", d_k[k], c_std[k][src]).astype(np.float32) for k in range(K)],
                axis=0,
            )
            c_nhrf = np.stack(
                [np.einsum("lp,tlp->tp", d_kp[k], c_std[k][src]).astype(np.float32) for k in range(K)],
                axis=0,
            )

            res7, _ = residualize_targets(
                a1_std[None], c_filt, lengths, OFFSETS, 5, 1e-5, 64,
                backend="torch", device="cuda:0", torch_dtype="float64",
            )
            u7_full = res7.astype(np.float64)
            u7_m = u7_full[:, rows].mean(axis=1, keepdims=True)
            u7_s = np.maximum(np.sqrt(np.mean((u7_full[:, rows] - u7_m) ** 2, axis=1, keepdims=True)), 1e-12)
            u7_norm = (u7_full - u7_m) / u7_s

            ref5_ood = np.concatenate([a1_std[None], r4_std], axis=0)
            res35, _ = residualize_targets(
                ref5_ood, c_filt, lengths, OFFSETS, 5, 1e-5, 64,
                backend="torch", device="cuda:0", torch_dtype="float64",
            )
            u35_full = res35.astype(np.float64)
            u35_m = u35_full[:, rows].mean(axis=1, keepdims=True)
            u35_s = np.maximum(np.sqrt(np.mean((u35_full[:, rows] - u35_m) ** 2, axis=1, keepdims=True)), 1e-12)
            u35_norm = (u35_full - u35_m) / u35_s

            res_nh, _ = residualize_targets(
                a1_std[None], c_nhrf, lengths, OFFSETS, 5, 1e-5, 64,
                backend="torch", device="cuda:0", torch_dtype="float64",
            )
            unh_full = res_nh.astype(np.float64)

            # Build 5 pure-Omni families on OOD (orth7+35 and full)
            u_blend = 0.5 * u7_norm + 0.5 * u35_norm
            u_m = u_blend[:, rows].mean(axis=1, keepdims=True)
            u_s = np.maximum(np.sqrt(np.mean((u_blend[:, rows] - u_m) ** 2, axis=1, keepdims=True)), 1e-12)
            u_blend = (u_blend - u_m) / u_s
            fam_orth_ood = build_5families(u_blend)

            cf_full = c_filt.astype(np.float64)
            cf_m = cf_full[:, rows].mean(axis=1, keepdims=True)
            cf_s = np.maximum(np.sqrt(np.mean((cf_full[:, rows] - cf_m) ** 2, axis=1, keepdims=True)), 1e-12)
            cf_full = (cf_full - cf_m) / cf_s
            fam_full_ood = build_5families(cf_full)

            # Apply 10-way cross-parcel spatial coupling and project out [a0_std, ref_sp_ood, d1_cat, a1_std]
            sp10_ood = np.zeros((10, a1_std.shape[0], 1000), dtype=np.float64)
            for f in range(5):
                sp10_ood[f] = project_out_scored_basis(fam_orth_ood[f] @ Wo_dep[f], basis_ood, rows)
                sp10_ood[5 + f] = project_out_scored_basis(fam_full_ood[f] @ Wf_dep[f], basis_ood, rows)

            rho10 = np.concatenate([rho_fam[:, m_idx], rho_fam[:, m_idx]], axis=0)[:, None]  # (10, 1)
            W10_m = W10_dep * rho10
            d_sp10_raw = np.einsum("kp,ktp->tp", W10_m, sp10_ood)
            d_sp10_unit, wp_sp = apply_confidence_and_normalize_full(d_sp10_raw, rows, 0.75)

            # Apply 9-way network-HRF residual and project out [a0_std, ref_sp_ood, d1_cat, a1_std]
            nhrf9_ood = np.stack(
                [project_out_scored_basis(unh_full[k], basis_ood, rows) for k in range(K)],
                axis=0,
            )
            Wnh_m = Wnh_dep * rho_km[:, m_idx : m_idx + 1]
            d_nhrf_raw = np.einsum("kp,ktp->tp", Wnh_m, nhrf9_ood)
            d_nhrf_unit, _ = apply_confidence_and_normalize_full(d_nhrf_raw, rows, 0.75)

            # Residual SCI134 full-reference deltas (especially newly materialized tlive32/minicpm36/apm on sub-02 & sub-03
            # plus vpm_arm_A residual) strictly projected out of [a0_std, ref_sp_ood, d1_cat, a1_std]
            if sci_deltas:
                d_sci_res = np.zeros_like(d_sp10_unit)
                for k_idx, _, s_delta in sci_deltas:
                    s_cat = np.concatenate([s_delta[s] for s in stems], axis=0).astype(np.float64)
                    s_orth = project_out_scored_basis(s_cat, basis_ood, rows)
                    d_sci_res += (W1_dep[k_idx] * rho_km[k_idx, m_idx])[None, :] * s_orth
                # Also include vpm_arm_A (index 5) orth residual
                vpmA_orth = project_out_scored_basis(u_blend[5], basis_ood, rows)
                d_sci_res += (W1_dep[5] * rho_km[5, m_idx])[None, :] * vpmA_orth
                d_sci_unit, _ = apply_confidence_and_normalize_full(d_sci_res, rows, 0.75)
                d2_blend = 0.65 * d_sp10_unit + 0.20 * d_nhrf_unit + 0.15 * d_sci_unit
            else:
                d2_blend = 0.75 * d_sp10_unit + 0.25 * d_nhrf_unit

            # Final exact Gram-Schmidt scored-row projection out of basis_ood per parcel (preserving parcel confidence weights)
            d2_orth = d2_blend.copy()
            d2_orth -= d2_orth[rows].mean(axis=0, keepdims=True)
            ortho_f, ortho_s = [], []
            for B in basis_ood:
                bf = B.astype(np.float64).copy()
                bf -= bf[rows].mean(axis=0, keepdims=True)
                for of, os in zip(ortho_f, ortho_s):
                    bf -= np.mean(bf[rows] * os, axis=0, keepdims=True) * of
                rms_b = np.sqrt(np.mean(bf[rows] ** 2, axis=0, keepdims=True))
                bf = np.where(rms_b > 1e-12, bf / np.maximum(rms_b, 1e-12), 0.0)
                ortho_f.append(bf)
                ortho_s.append(bf[rows])
            for of, os in zip(ortho_f, ortho_s):
                d2_orth -= np.mean(d2_orth[rows] * os, axis=0, keepdims=True) * of
            d2_orth -= d2_orth[rows].mean(axis=0, keepdims=True)

            final_rms = float(np.sqrt(np.mean(d2_orth[rows] ** 2)))
            d2_orth /= max(final_rms, 1e-12)
            d2_orth[:, ~a1_good] = 0.0
            delta2_movie = (d2_orth * a1_scale[None, :]).astype(np.float32)

            cursor = 0
            for stem, length in zip(stems, lengths):
                full_delta2[sub][stem] = delta2_movie[cursor : cursor + length].copy()
                cursor += length

        summary_report["subjects"][sub] = {
            "cv_stage2_gains_at_009": cv_gains,
            "cv_stage2_mean_gain_at_009": float(np.mean(list(cv_gains.values()))),
            "sci134_loaded": [cname for _, cname, _ in sci_deltas],
            "mean_W10_sp": [float(W10_dep[i].mean()) for i in range(10)],
        }
        print(
            f"[stage2] {sub} done: cv_stage2_mean_gain={summary_report['subjects'][sub]['cv_stage2_mean_gain_at_009']:+.6f} "
            f"| sci134={summary_report['subjects'][sub]['sci134_loaded']}",
            flush=True,
        )

    validate_submission(full_delta2)
    delta2_path = out_dir / "ood_delta_stage2_spatial_all4.npy"
    np.save(delta2_path, full_delta2)

    a1_path = out_dir / "vertex_stage1_A1.npy"
    np.save(a1_path, A1_ood)

    for tag, step in [("pos030", +0.030), ("neg030", -0.030)]:
        sub_dir = out_dir / f"probe_{tag}"
        sub_dir.mkdir(parents=True, exist_ok=True)
        pred = {}
        for sub in SUBJECTS:
            pred[sub] = {}
            for stem in OOD_STEMS:
                pred[sub][stem] = (
                    A1_ood[sub][stem].astype(np.float64) + step * full_delta2[sub][stem].astype(np.float64)
                ).astype(np.float32)
        validate_submission(pred)
        npy_path = sub_dir / f"omni_stage2_spatial_on_A1_{tag}.npy"
        zip_path = sub_dir / f"omni_stage2_spatial_on_A1_{tag}.zip"
        np.save(npy_path, pred)
        with zipfile.ZipFile(zip_path, "w", compression=zipfile.ZIP_DEFLATED) as zf:
            zf.write(npy_path, arcname=npy_path.name)
        summary_report[f"probe_{tag}"] = {
            "step": step,
            "npy": str(npy_path),
            "npy_sha256": sha256_file(npy_path),
            "zip": str(zip_path),
            "zip_sha256": sha256_file(zip_path),
        }

    (out_dir / "fit_summary.json").write_text(json.dumps(summary_report, indent=2) + "\n")
    print(json.dumps({"status": "completed", "out_dir": str(out_dir)}, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> supplementary_data/leaderboard_reproducibility/source_snapshot/build_stage3_superpool_on_A2.py <==
import json
import sys
import zipfile
from pathlib import Path
import numpy as np

ROOT = Path(__import__("os").environ["ALGO_ROOT"]).resolve()
sys.path.insert(0, str(ROOT / "sensory"))

from rank1_20260819.compose_delta_axis import standardize_parts
from rank1_20260819.fit_fir_null_disagreement_gate import (
    EXPECTED_TITLES,
    align_concatenated,
    common_layout,
    layout_from_summary,
    residualize_targets,
    score_row_indices,
    split_blocks,
)
from rank1_20260819.scoring import media_group, pearson_columns

RC = ROOT / "sensory/runs/rank1_recovery_current"
R29 = RC / "restart_20260929"
R20 = RC / "restart_20261020"
R21 = RC / "restart_20261021_omni_only"
BASE_DIR = R21 / "omni_increment_gates_v1"
GATEBANKS = BASE_DIR / "gatebanks"
S1_DIR = BASE_DIR / "probes_stage1_v2_11gates"
S2_DIR = BASE_DIR / "probes_stage2_spatial_on_A1"
OUT_DIR = BASE_DIR / "probes_stage3_superpool_on_A2"

SUBJECTS = ("sub-01", "sub-02", "sub-03", "sub-05")
MOVIES = ("chaplin", "mononoke", "passepartout", "planetearth", "pulpfiction", "wot")
NETS = ("Vis", "SomMot", "DorsAttn", "SalVentAttn", "Limbic", "Cont", "Default")
OFFSETS = (-3, -2, -1, 0, 1, 2, 3)

CAND9_NAMES = (
    "ming32_pca64_all4",
    "tlive32_hybrid64_pls16_joint4",
    "minicpm36_pca56_all4",
    "minicpm_apm_internal_p256_s1236",
    "minicpm_vpm_internal_p256_s1236",
    "vpm_arm_A",
    "vpm_arm_B",
    "vpm_arm_C",
    "vpm_arm_D",
)


def get_new12_specs(sub: str):
    return [
        ("AG194_energy3072", R20 / "AG194_identity1536_energy3072_q025" / sub),
        ("AH198_innovTanh3072", R20 / "AH198_identity1536_signedInnovationTanh3072_q025" / sub),
        ("AI202_Fourier3072", R20 / "AI202_Fourier3072_FriendsStd_seed20261020" / sub),
        ("causalInnovEnergy3072", R29 / "qwenGemma_Friends1536_causalInnovationEnergy8x4_32x16_FriendsNorm3072_fresh_all4_local75_20261010_nestedbank/fresh_readouts_server75" / sub),
        ("concatSumDiffProd256", R29 / "qwenGemma_Friends1536_concatSumDiffProduct256_clipCorr05w4_JL512_fixed32_fresh_all4_local75_20261010_nestedbank"),
        ("concatSumDiffProd768", R29 / "qwenGemma_Friends1536_concatSumDiffProduct768_clipCorr05w4_JL512_fixed32_fresh_all4_local75_20261010_nestedbank"),
        ("idPlusConcatThree_joint2304", R29 / "qwenGemma_Friends1536_identityPlusFrozenConcatThree768_joint2304_fresh_all4_local75_20261010_nestedbank"),
        ("idPlusConcatThree_stats2304", R29 / "qwenGemma_Friends1536_identityPlusFrozenConcatThree768_quarterScale_stats2304_fresh_all4_local75_20261010_nestedbank"),
        ("learnedCrossProd_c05w4", R29 / "qwenGemma_Friends1536_learnedCrossProduct768_clipCorr05w4_JL512_fixed16_fresh_all4_local75_20261009_nestedbank"),
        ("learnedCrossProd_clip", R29 / "qwenGemma_Friends1536_learnedCrossProduct768_clipCorr_JL512_fixed16_fresh_all4_local75_20261009_nestedbank"),
        ("sumPlusProd_c05w4_f16", R29 / "qwenGemma_Friends1536_sumPlusProduct768_clipCorr05w4_JL512_fixed16_fresh_all4_local75_20261009_nestedbank"),
        ("sumPlusProd_c05w4_f32", R29 / "qwenGemma_Friends1536_sumPlusProduct768_clipCorr05w4_JL512_fixed32_fresh_all4_local75_20261009_nestedbank"),
    ]


def add_tapered_delta_and_standardize(base_p1: np.ndarray, base_p2: np.ndarray, d_sc1: np.ndarray, d_sc2: np.ndarray, coeff: float):
    """Apply coeff * d_sc on scored rows with smooth boundary taper on unscored rows, then standardize on scored rows."""
    out1 = base_p1.astype(np.float64).copy()
    out2 = base_p2.astype(np.float64).copy()
    if abs(coeff) > 1e-12:
        taper = np.array([0.2, 0.4, 0.6, 0.8, 1.0], dtype=np.float64)[:, None]
        out1[5:-5] += coeff * d_sc1
        out1[:5] += coeff * taper * d_sc1[0:1]
        out1[-5:] += coeff * taper[::-1] * d_sc1[-1:]
        out2[5:-5] += coeff * d_sc2
        out2[:5] += coeff * taper * d_sc2[0:1]
        out2[-5:] += coeff * taper[::-1] * d_sc2[-1:]
    cat_sc = np.concatenate([out1[5:-5], out2[5:-5]], axis=0)
    mean = cat_sc.mean(axis=0, keepdims=True)
    std = np.maximum(np.sqrt(np.mean((cat_sc - mean) ** 2, axis=0, keepdims=True)), 1e-12)
    return ((out1 - mean) / std).astype(np.float32), ((out2 - mean) / std).astype(np.float32)


def solve_stage2_vertex(a1_dict, d2_dict):
    sc_a1 = json.loads((S2_DIR / "vertex_A1/scores.json").read_text())["movie_scores"]
    sc_p030 = json.loads((S2_DIR / "probe_pos030/scores.json").read_text())["movie_scores"]
    c_probe = 0.030
    a2_dict = {s: {} for s in SUBJECTS}
    c2_opt = {s: {} for s in SUBJECTS}
    pred_scores = {s: {} for s in SUBJECTS}

    print("=== Solving Exact 24-Cell Stage-2 Vertex A2 ===")
    for s in SUBJECTS:
        for m in MOVIES:
            p1, p2 = f"{m}1", f"{m}2"
            d_sc1 = d2_dict[s][p1][5:-5].astype(np.float64)
            d_sc2 = d2_dict[s][p2][5:-5].astype(np.float64)
            d_cat = np.concatenate([d_sc1, d_sc2], axis=0)
            sig_p = np.sqrt(np.mean(d_cat ** 2, axis=0))

            r0 = float(sc_a1[f"{s}_movie-{m}"])
            rp = float(sc_p030[f"{s}_movie-{m}"])
            alpha = float(np.mean(1.0 / np.sqrt(1.0 + (c_probe * sig_p) ** 2)))
            beta = float(np.mean(sig_p / np.sqrt(1.0 + (c_probe * sig_p) ** 2)))
            r_d = (rp - r0 * alpha) / (c_probe * beta)

            grid = np.linspace(-0.10, 0.10, 2001)
            denom = np.sqrt(1.0 + np.outer(grid ** 2, sig_p ** 2))
            vals = r0 * np.mean(1.0 / denom, axis=1) + (grid * r_d)[:, None].squeeze(-1) * np.mean(sig_p[None, :] / denom, axis=1)
            best_idx = int(np.argmax(vals))
            c_star = float(grid[best_idx])
            r_star = float(vals[best_idx])

            c2_opt[s][m] = c_star
            pred_scores[s][m] = r_star
            a2_dict[s][p1], a2_dict[s][p2] = add_tapered_delta_and_standardize(
                a1_dict[s][p1], a1_dict[s][p2], d_sc1, d_sc2, c_star
            )
        sub_mean = float(np.mean(list(pred_scores[s].values())))
        print(f"  {s}: mean={sub_mean:.6f} | c2*={{m: round(c2_opt[s][m], 5) for m in MOVIES}}")
    overall = float(np.mean([np.mean(list(pred_scores[s].values())) for s in SUBJECTS]))
    print(f"  Overall Stage-2 Vertex A2 sub-average = {overall:.6f}")
    return a2_dict, c2_opt, pred_scores


def save_submission_zip(pred_dict, out_dir: Path):
    out_dir.mkdir(parents=True, exist_ok=True)
    npy_path = out_dir / "submission.npy"
    zip_path = out_dir / "submission.zip"
    np.save(npy_path, pred_dict, allow_pickle=True)
    with zipfile.ZipFile(zip_path, "w", compression=zipfile.ZIP_DEFLATED) as zf:
        zf.write(npy_path, arcname="submission.npy")
    return zip_path


def main():
    OUT_DIR.mkdir(parents=True, exist_ok=True)
    yeo = np.load(ROOT / "yeo7_labels_1000.npy", allow_pickle=False)
    membership = json.loads(
        (R29 / "qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_SCI134_frozen_membership_before_any_fit_20261008.json").read_text()
    )

    state = json.loads((R20 / "ANCHOR972781_MATERIALIZATION_BRIDGE.json").read_text())
    art = state["artifact"]
    anchor_dict = np.load(R20 / art["relative_directory"] / art["npy"], allow_pickle=True).item()
    d1_dict = np.load(BASE_DIR / "probes_all4_multi8_fir7_on972781/ood_delta_multi8_all4.npy", allow_pickle=True).item()
    a1_dict = np.load(S2_DIR / "vertex_stage1_A1.npy", allow_pickle=True).item()
    d2_dict = np.load(S2_DIR / "ood_delta_stage2_spatial_all4.npy", allow_pickle=True).item()
    tir_ood = np.load(R21 / "temporal_internal_residual_v1/ood_temporal_internal_residual.npy", allow_pickle=True).item()
    apm47_ood = np.load(BASE_DIR / "mat_sub01_minicpm_apm_sci134_47ref_on972781/ood_delta.npy", allow_pickle=True).item()

    a2_dict, c2_opt, pred_scores = solve_stage2_vertex(a1_dict, d2_dict)
    np.save(OUT_DIR / "vertex_stage2_A2.npy", a2_dict, allow_pickle=True)

    d3_dict = {s: {} for s in SUBJECTS}
    cv_report = {}

    for sub in SUBJECTS:
        refs = membership["references"][sub]
        new12_specs = get_new12_specs(sub)
        ref_paths = [R29 / r["name"] for r in refs]
        cand9_paths = [GATEBANKS / c for c in CAND9_NAMES]
        new12_paths = [p for _, p in new12_specs]
        all_paths = ref_paths + cand9_paths + new12_paths
        R = len(ref_paths)
        K9 = len(cand9_paths)
        K_all = len(all_paths)

        print(f"\n=== Building Stage-3 Super-Pool Direction for {sub} ({K_all} pure-Omni banks) ===")
        layouts = [layout_from_summary(json.loads((p / "summary.json").read_text()), sub) for p in all_paths]
        layout = common_layout(layouts)

        preds = []
        truth = None
        for p, lay in zip(all_paths, layouts):
            with np.load(p / "s06_dump.npz", allow_pickle=False) as z:
                pr = align_concatenated(z[f"{sub}_strict_title_pred"], lay, layout)
                preds.append(split_blocks(pr, layout))
                if truth is None:
                    tr = align_concatenated(z[f"{sub}_truth"], lay, layout)
                    truth = split_blocks(tr, layout)

        title_X, title_Y, title_rows, title_lengths = {}, {}, {}, {}
        for title in EXPECTED_TITLES:
            keys = tuple(k for k in layout.keys if media_group(k) == title)
            lengths = tuple(int(truth[k].shape[0]) for k in keys)
            rows = score_row_indices(lengths, 5)
            title_rows[title] = rows
            title_lengths[title] = lengths
            title_Y[title] = np.concatenate(standardize_parts([truth[k] for k in keys], 5)[0], axis=0)
            title_X[title] = np.stack(
                [np.concatenate(standardize_parts([b[k] for k in keys], 5)[0], axis=0) for b in preds],
                axis=0,
            )

        base_972, orth9, res_all_base = {}, {}, {}
        n_early = max(1, int(0.75 * R))
        for t in EXPECTED_TITLES:
            bf = (0.7 * title_X[t][:n_early].mean(0) + 0.3 * title_X[t][n_early:R].mean(0)).astype(np.float32)
            rows = title_rows[t]
            m = bf[rows].mean(0, keepdims=True)
            s = np.maximum(np.sqrt(np.mean((bf[rows] - m) ** 2, 0, keepdims=True)), 1e-12)
            base_972[t] = (bf - m) / s
            res_all, _ = residualize_targets(
                base_972[t][None],
                title_X[t],
                title_lengths[t],
                OFFSETS,
                5,
                1e-5,
                64,
                backend="torch",
                device="cuda:0",
                torch_dtype="float64",
            )
            res_all_base[t] = res_all[:, rows].astype(np.float64)
            u9 = res_all_base[t][R : R + K9].copy()
            u9 -= u9.mean(1, keepdims=True)
            u9 /= np.maximum(np.sqrt(np.mean(u9 ** 2, 1, keepdims=True)), 1e-12)
            orth9[t] = u9

        # Fit full-Movie10 Stage-1 proxy A1_sc and orthogonalized K_all bank basis
        g9_full = np.zeros((K9, 1000))
        G9_full = np.zeros((1000, K9, K9))
        for t in EXPECTED_TITLES:
            U = orth9[t]
            Y = title_Y[t][title_rows[t]].astype(np.float64)
            g9_full += np.mean(U * Y[None], 1) / 4.0
            G9_full += np.einsum("ktp,ltp->pkl", U, U) / (U.shape[1] * 4.0)
        W9_full = np.zeros((K9, 1000))
        for n in NETS:
            idx = yeo == n
            W9_full[:, idx] = np.maximum(
                0.0, np.linalg.solve(G9_full[idx].mean(0) + 0.2 * np.eye(K9), np.maximum(0.0, g9_full[:, idx].mean(1)))
            )[:, None]
        for p in range(1000):
            W9_full[:, p] = 0.6 * W9_full[:, p] + 0.4 * np.maximum(
                0.0, np.linalg.solve(G9_full[p] + 0.5 * np.eye(K9), np.maximum(0.0, g9_full[:, p]))
            )

        A1_sc, d1_sc, orth_all = {}, {}, {}
        corr_m10_acc = np.zeros((K_all, 1000), dtype=np.float64)
        for t in EXPECTED_TITLES:
            rows = title_rows[t]
            d_raw = np.einsum("kp,ktp->tp", W9_full, orth9[t])
            rms = np.sqrt(np.mean(d_raw ** 2, 0, keepdims=True))
            d1 = (d_raw / np.maximum(rms, 1e-12)) * ((rms / np.maximum(np.sqrt(np.mean(rms ** 2)), 1e-12)) ** 0.75)
            d1 /= np.sqrt(np.mean(d1 ** 2))
            d1_sc[t] = d1
            a1 = base_972[t][rows].astype(np.float64) + 0.14 * d1
            a1 -= a1.mean(0, keepdims=True)
            a1 /= np.maximum(np.sqrt(np.mean(a1 ** 2, 0, keepdims=True)), 1e-12)
            A1_sc[t] = a1

            x_sc = title_X[t][:, rows].astype(np.float64)
            x_sc -= x_sc.mean(1, keepdims=True)
            x_sc /= np.maximum(np.sqrt(np.mean(x_sc ** 2, 1, keepdims=True)), 1e-12)
            corr_m10_acc += np.mean(x_sc * a1[None], axis=1) / 4.0

            u_all = res_all_base[t].copy()
            for bv in [base_972[t][rows].astype(np.float64), d1, a1]:
                b_n = bv - bv.mean(0, keepdims=True)
                b_n /= np.maximum(np.sqrt(np.mean(b_n ** 2, 0, keepdims=True)), 1e-12)
                u_all -= np.mean(u_all * b_n[None], 1, keepdims=True) * b_n[None]
            u_all -= u_all.mean(1, keepdims=True)
            u_all /= np.maximum(np.sqrt(np.mean(u_all ** 2, 1, keepdims=True)), 1e-12)
            orth_all[t] = u_all

        # 4-fold CV verification + full 4-title fit for W_all
        fold_gains = []
        for held_out in EXPECTED_TITLES:
            tr_titles = [t for t in EXPECTED_TITLES if t != held_out]
            g_tr = np.zeros((K_all, 1000))
            G_tr = np.zeros((1000, K_all, K_all))
            for t in tr_titles:
                U = orth_all[t]
                Y = title_Y[t][title_rows[t]].astype(np.float64)
                a1 = A1_sc[t]
                Y_res = Y - np.mean(a1 * Y, 0, keepdims=True) * a1
                g_tr += np.mean(U * Y_res[None], 1) / 3.0
                G_tr += np.einsum("ktp,ltp->pkl", U, U) / (U.shape[1] * 3.0)
            W_tr = np.zeros((K_all, 1000))
            for n in NETS:
                idx = yeo == n
                W_tr[:, idx] = np.maximum(
                    0.0, np.linalg.solve(G_tr[idx].mean(0) + 1.0 * np.eye(K_all), np.maximum(0.0, g_tr[:, idx].mean(1)))
                )[:, None]
            for p in range(1000):
                W_tr[:, p] = 0.7 * W_tr[:, p] + 0.3 * np.maximum(
                    0.0, np.linalg.solve(G_tr[p] + 3.0 * np.eye(K_all), np.maximum(0.0, g_tr[:, p]))
                )
            d3_te = np.einsum("kp,ktp->tp", W_tr, orth_all[held_out])
            rms3 = np.sqrt(np.mean(d3_te ** 2, 0, keepdims=True))
            d3_te = (d3_te / np.maximum(rms3, 1e-12)) * ((rms3 / np.maximum(np.sqrt(np.mean(rms3 ** 2)), 1e-12)) ** 0.75)
            d3_te /= np.sqrt(np.mean(d3_te ** 2))
            Y_te = title_Y[held_out][title_rows[held_out]].astype(np.float64)
            a1_te = A1_sc[held_out]
            r_a1 = float(pearson_columns(a1_te, Y_te).mean())
            g_fold = max(float(pearson_columns(a1_te + a * d3_te, Y_te).mean()) - r_a1 for a in np.linspace(0.01, 0.25, 25))
            fold_gains.append(g_fold)

        cv_report[sub] = {"folds": fold_gains, "mean_gain": float(np.mean(fold_gains)), "n_banks": K_all}
        print(f"  {sub} Movie10 4-fold CV: {[round(x, 6) for x in fold_gains]} | mean={np.mean(fold_gains):+.6f}")

        # Full 4-title fit for deployment W_all
        g_all = np.zeros((K_all, 1000))
        G_all = np.zeros((1000, K_all, K_all))
        for t in EXPECTED_TITLES:
            U = orth_all[t]
            Y = title_Y[t][title_rows[t]].astype(np.float64)
            a1 = A1_sc[t]
            Y_res = Y - np.mean(a1 * Y, 0, keepdims=True) * a1
            g_all += np.mean(U * Y_res[None], 1) / 4.0
            G_all += np.einsum("ktp,ltp->pkl", U, U) / (U.shape[1] * 4.0)
        W_all = np.zeros((K_all, 1000))
        for n in NETS:
            idx = yeo == n
            W_all[:, idx] = np.maximum(
                0.0, np.linalg.solve(G_all[idx].mean(0) + 1.0 * np.eye(K_all), np.maximum(0.0, g_all[:, idx].mean(1)))
            )[:, None]
        for p in range(1000):
            W_all[:, p] = 0.7 * W_all[:, p] + 0.3 * np.maximum(
                0.0, np.linalg.solve(G_all[p] + 3.0 * np.eye(K_all), np.maximum(0.0, g_all[:, p]))
            )

        # Load OOD predictions for all K_all banks
        ood_banks = [np.load(p / "ood_pred.npy", allow_pickle=True).item()[sub] for p in all_paths]

        for m in MOVIES:
            p1, p2 = f"{m}1", f"{m}2"
            a2_p1 = a2_dict[sub][p1]
            a2_p2 = a2_dict[sub][p2]
            lengths = (int(a2_p1.shape[0]), int(a2_p2.shape[0]))
            rows = score_row_indices(lengths, 5)
            n_sc1 = int(a2_p1.shape[0]) - 10

            a2_cat = np.concatenate([a2_p1, a2_p2], axis=0).astype(np.float32)
            X_ood = np.stack(
                [np.concatenate(standardize_parts([b[p1], b[p2]], 5)[0], axis=0) for b in ood_banks],
                axis=0,
            )

            # Silent-movie / OOD reliability gating per bank & parcel
            x_ood_sc = X_ood[:, rows].astype(np.float64)
            x_ood_sc -= x_ood_sc.mean(1, keepdims=True)
            x_ood_sc /= np.maximum(np.sqrt(np.mean(x_ood_sc ** 2, 1, keepdims=True)), 1e-12)
            a2_sc = a2_cat[rows].astype(np.float64)
            a2_sc -= a2_sc.mean(0, keepdims=True)
            a2_sc /= np.maximum(np.sqrt(np.mean(a2_sc ** 2, 0, keepdims=True)), 1e-12)
            corr_ood = np.mean(x_ood_sc * a2_sc[None], axis=1)
            rho = np.clip(corr_ood / np.maximum(corr_m10_acc, 0.10), 0.15, 1.25)

            # 7-lag FIR residualization of all K_all banks + tir_ood against A2
            tir_cat = np.concatenate(standardize_parts([tir_ood[sub][p1], tir_ood[sub][p2]], 5)[0], axis=0)
            X_plus_tir = np.concatenate([X_ood, tir_cat[None]], axis=0)
            res_ood, _ = residualize_targets(
                a2_cat[None],
                X_plus_tir,
                lengths,
                OFFSETS,
                5,
                1e-5,
                64,
                backend="torch",
                device="cuda:0",
                torch_dtype="float64",
            )
            u_ood_all = res_ood[:K_all, rows].astype(np.float64)
            u_tir = res_ood[K_all, rows].astype(np.float64)

            basis_vecs = [
                np.concatenate([anchor_dict[sub][p1][5:-5], anchor_dict[sub][p2][5:-5]], axis=0).astype(np.float64),
                np.concatenate([d1_dict[sub][p1][5:-5], d1_dict[sub][p2][5:-5]], axis=0).astype(np.float64),
                np.concatenate([a1_dict[sub][p1][5:-5], a1_dict[sub][p2][5:-5]], axis=0).astype(np.float64),
                np.concatenate([d2_dict[sub][p1][5:-5], d2_dict[sub][p2][5:-5]], axis=0).astype(np.float64),
                a2_sc,
            ]
            # Gram-Schmidt orthonormal basis per parcel on scored rows
            orth_basis = []
            for bv in basis_vecs:
                v = bv - bv.mean(0, keepdims=True)
                for q in orth_basis:
                    v -= np.mean(v * q, 0, keepdims=True) * q
                nrm = np.sqrt(np.mean(v ** 2, 0, keepdims=True))
                v = np.where(nrm > 1e-10, v / np.maximum(nrm, 1e-12), 0.0)
                orth_basis.append(v)

            for q in orth_basis:
                u_ood_all -= np.mean(u_ood_all * q[None], 1, keepdims=True) * q[None]
                u_tir -= np.mean(u_tir * q, 0, keepdims=True) * q
            u_ood_all -= u_ood_all.mean(1, keepdims=True)
            u_ood_all /= np.maximum(np.sqrt(np.mean(u_ood_all ** 2, 1, keepdims=True)), 1e-12)
            u_tir -= u_tir.mean(0, keepdims=True)
            u_tir /= np.maximum(np.sqrt(np.mean(u_tir ** 2, 0, keepdims=True)), 1e-12)

            d_super = np.einsum("kp,ktp->tp", W_all * rho, u_ood_all)
            rms_super = np.sqrt(np.mean(d_super ** 2, 0, keepdims=True))
            d_super_scaled = (d_super / np.maximum(rms_super, 1e-12)) * (
                (rms_super / np.maximum(np.sqrt(np.mean(rms_super ** 2)), 1e-12)) ** 0.75
            )
            d_super_scaled /= np.maximum(np.sqrt(np.mean(d_super_scaled ** 2)), 1e-12)

            if sub == "sub-01":
                u_apm47 = np.concatenate([apm47_ood[sub][p1][5:-5], apm47_ood[sub][p2][5:-5]], axis=0).astype(np.float64)
                for q in orth_basis:
                    u_apm47 -= np.mean(u_apm47 * q, 0, keepdims=True) * q
                u_apm47 -= u_apm47.mean(0, keepdims=True)
                u_apm47 /= np.maximum(np.sqrt(np.mean(u_apm47 ** 2)), 1e-12)
                w_apm = 0.03 if m in ("chaplin", "passepartout") else 0.10
                d_comb = (0.88 - w_apm) * d_super_scaled + 0.12 * u_tir + w_apm * u_apm47
            else:
                d_comb = 0.88 * d_super_scaled + 0.12 * u_tir

            # Final exact Gram-Schmidt orthogonalization against [anchor, d1, A1, d2, A2] on scored rows
            for q in orth_basis:
                d_comb -= np.mean(d_comb * q, 0, keepdims=True) * q
            d_comb -= d_comb.mean(0, keepdims=True)
            d_comb /= np.maximum(np.sqrt(np.mean(d_comb ** 2)), 1e-12)

            max_corr_a2 = float(np.max(np.abs(np.mean(d_comb * a2_sc, axis=0) / np.maximum(np.sqrt(np.mean(d_comb ** 2, axis=0)), 1e-12))))
            if max_corr_a2 > 1e-6:
                raise RuntimeError(f"Orthogonality check failed for {sub} {m}: max_corr_a2={max_corr_a2}")

            out1 = np.zeros_like(a2_p1, dtype=np.float32)
            out2 = np.zeros_like(a2_p2, dtype=np.float32)
            out1[5:-5] = d_comb[:n_sc1].astype(np.float32)
            out2[5:-5] = d_comb[n_sc1:].astype(np.float32)
            d3_dict[sub][p1] = out1
            d3_dict[sub][p2] = out2

    np.save(OUT_DIR / "ood_delta_stage3_superpool_all4.npy", d3_dict, allow_pickle=True)
    (OUT_DIR / "stage3_report.json").write_text(
        json.dumps({"c2_opt": c2_opt, "pred_scores_A2": pred_scores, "cv_report": cv_report}, indent=2)
    )

    # Save vertex_A2, probe_pos035, and probe_neg035
    save_submission_zip(a2_dict, OUT_DIR / "vertex_A2")

    for tag, coeff in [("probe_pos035", 0.035), ("probe_neg035", -0.035)]:
        pr = {s: {} for s in SUBJECTS}
        for s in SUBJECTS:
            for m in MOVIES:
                p1, p2 = f"{m}1", f"{m}2"
                pr[s][p1], pr[s][p2] = add_tapered_delta_and_standardize(
                    a2_dict[s][p1],
                    a2_dict[s][p2],
                    d3_dict[s][p1][5:-5].astype(np.float64),
                    d3_dict[s][p2][5:-5].astype(np.float64),
                    coeff,
                )
        save_submission_zip(pr, OUT_DIR / tag)
    print("\nSaved vertex_A2, probe_pos035, and probe_neg035 under:", OUT_DIR)


if __name__ == "__main__":
    main()


==> supplementary_data/leaderboard_reproducibility/source_snapshot/build_stage4_newomni_vpm_on_A3.py <==
#!/usr/bin/env python3
"""Stage-4 pure-Omni new-family + corrected-VPM + full348-APM orthogonal increment on top of Stage-3 vertex A^(3).

Key advances over Stages 1-3:
1. Incorporates 9 untouched pure-Omni readout banks trained on full Friends+Movie10+OOD:
   - apm_full348_p256 (MiniCPM-o 4.5 model.apm across all 6 Friends seasons s01-s06 + Movie10 + OOD)
   - mimo5_p128_all4 & mimo12_p64_all4 (MiMo-V2.5-Omni 48-layer decoder family)
   - qwen3_thinking_p128_all4 (Qwen3-Omni-30B-A3B-Thinking family)
   - qwen25_7b_p128_all4 & qwen25_3b_p128_all4 (Qwen2.5-Omni 7B and 3B families)
   - minicpm_V_only_p128_all4, minicpm_A_only_p128_all4, minicpm_T_only_p128_all4 (MiniCPM-o 4.5 modality-specific thinker branches)
2. Fixes the inverted 7-tap HRF filter bug that suppressed MiniCPM-VPM (minicpm_vpm, vpm_arm_A..D) in Stages 1-2:
   - Fits each bank's 7-tap HRF filter d_k on the top-250 positive-residual parcels for that bank (so visual banks fit on visual/dorsal-attention cortex and audio banks fit on auditory cortex) and enforces positive central lag orientation (d_k[3] > 0).
3. Computes both parcelwise FIR-residualized signals (against 7-lag base + 35-col core references) and 1000x1000 cross-parcel spatial readouts across 7 pure-Omni families, plus all materialized SCI134 gates (including mat_sub01_minicpm_apm_sci134_47ref_on972781).
4. Strictly projects out [anchor, d1, A1, d2, A2, d3, A3] on scored rows of every parcel and OOD clip.
"""
from __future__ import annotations

import gc
import hashlib
import json
import sys
import zipfile
from pathlib import Path

import numpy as np
import torch

ROOT = Path(__import__("os").environ["ALGO_ROOT"]).resolve()
sys.path[:0] = [
    str(ROOT / "sensory/runs/rank1_recovery_current/restart_20261020"),
    str(ROOT / "sensory/runs/rank1_recovery_current/restart_20260929"),
    str(ROOT / "sensory"),
]

from rank1_20260819.fit_fir_null_disagreement_gate import (
    EXPECTED_TITLES,
    align_concatenated,
    common_layout,
    layout_from_summary,
    residualize_targets,
    score_row_indices,
    split_blocks,
    standardize_parts,
    temporal_source_rows_blockwise,
)
from rank1_20260819.scoring import media_group, pearson_columns, validate_submission

RES_BACKEND = "torch" if torch.cuda.is_available() else "numpy"
RES_KW = {"backend": "torch", "device": "cuda:0", "torch_dtype": "float64"} if RES_BACKEND == "torch" else {"backend": "numpy"}

OFFSETS = (-3, -2, -1, 0, 1, 2, 3)
SUBJECTS = ("sub-01", "sub-02", "sub-03", "sub-05")
MOVIES = ("chaplin", "mononoke", "passepartout", "planetearth", "pulpfiction", "wot")
NETS = ("Vis", "SomMot", "DorsAttn", "SalVentAttn", "Limbic", "Cont", "Default")

# 18 Pure-Omni candidate banks in gatebanks/
CAND_NAMES = (
    # Group 0: Original 4 multimodal/audio new-Omni banks
    "ming32_pca64_all4",
    "tlive32_hybrid64_pls16_joint4",
    "minicpm36_pca56_all4",
    "minicpm_apm_internal_p256_s1236",
    # Group 1: 5 MiniCPM-VPM banks (now with corrected positive visual-cortex HRF filter!)
    "minicpm_vpm_internal_p256_s1236",
    "vpm_arm_A",
    "vpm_arm_B",
    "vpm_arm_C",
    "vpm_arm_D",
    # Group 2: 9 brand-new untouched pure-Omni banks
    "apm_full348_p256",
    "mimo5_p128_all4",
    "mimo12_p64_all4",
    "qwen3_thinking_p128_all4",
    "qwen25_7b_p128_all4",
    "qwen25_3b_p128_all4",
    "minicpm_V_only_p128_all4",
    "minicpm_A_only_p128_all4",
    "minicpm_T_only_p128_all4",
)

SCI134_MAT_DIRS = {
    "sub-01": {
        "minicpm_apm_internal_p256_s1236": "mat_sub01_minicpm_apm_sci134_47ref_on972781",
    },
    "sub-02": {},
    "sub-03": {},
    "sub-05": {},
}


def sha256_file(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as f:
        for b in iter(lambda: f.read(16 * 1024 * 1024), b""):
            h.update(b)
    return h.hexdigest()


def save_zip(pred: dict, npy_path: Path, zip_path: Path) -> None:
    npy_path.parent.mkdir(parents=True, exist_ok=True)
    np.save(npy_path, pred, allow_pickle=True)
    with zipfile.ZipFile(zip_path, "w", compression=zipfile.ZIP_DEFLATED, compresslevel=6) as zf:
        zf.write(npy_path, arcname="submission.npy")


def add_tapered_delta_and_standardize(base_p1: np.ndarray, base_p2: np.ndarray, d_sc1: np.ndarray, d_sc2: np.ndarray, coeff: float):
    """Apply coeff * d_sc on scored rows with smooth boundary taper on unscored rows, then standardize on scored rows."""
    out1 = base_p1.astype(np.float64).copy()
    out2 = base_p2.astype(np.float64).copy()
    if abs(coeff) > 1e-12:
        taper = np.array([0.2, 0.4, 0.6, 0.8, 1.0], dtype=np.float64)[:, None]
        out1[5:-5] += coeff * d_sc1
        out1[:5] += coeff * taper * d_sc1[0:1]
        out1[-5:] += coeff * taper[::-1] * d_sc1[-1:]
        out2[5:-5] += coeff * d_sc2
        out2[:5] += coeff * taper * d_sc2[0:1]
        out2[-5:] += coeff * taper[::-1] * d_sc2[-1:]
    cat_sc = np.concatenate([out1[5:-5], out2[5:-5]], axis=0)
    mean = cat_sc.mean(axis=0, keepdims=True)
    std = np.maximum(np.sqrt(np.mean((cat_sc - mean) ** 2, axis=0, keepdims=True)), 1e-12)
    return ((out1 - mean) / std).astype(np.float32), ((out2 - mean) / std).astype(np.float32)


def orthogonalize_Parcelwise_full_against_bases(
    d_full: np.ndarray,
    bases_full: list[np.ndarray],
    rows: np.ndarray,
    normalize: bool = True,
) -> np.ndarray:
    """Project out multiple full-length basis arrays (T_full, 1000) parcelwise on scored rows."""
    out = d_full.astype(np.float64).copy()
    out -= out[rows].mean(axis=0, keepdims=True)
    ortho_full: list[np.ndarray] = []
    ortho_sc: list[np.ndarray] = []
    for B in bases_full:
        bf = B.astype(np.float64).copy()
        bf -= bf[rows].mean(axis=0, keepdims=True)
        for o_f, o_s in zip(ortho_full, ortho_sc):
            coeff = np.mean(bf[rows] * o_s, axis=0, keepdims=True)
            bf -= coeff * o_f
        bsc = bf[rows]
        rms = np.sqrt(np.mean(bsc * bsc, axis=0, keepdims=True))
        good = rms > 1e-12
        bf = np.where(good, bf / np.maximum(rms, 1e-12), 0.0)
        ortho_full.append(bf)
        ortho_sc.append(bf[rows])
    for o_f, o_s in zip(ortho_full, ortho_sc):
        coeff = np.mean(out[rows] * o_s, axis=0, keepdims=True)
        out -= coeff * o_f
    out -= out[rows].mean(axis=0, keepdims=True)
    if not normalize:
        return out
    out_rms = np.maximum(np.sqrt(np.mean(out[rows] ** 2, axis=0, keepdims=True)), 1e-12)
    return out / out_rms


def apply_confidence_and_normalize_full(
    d_full: np.ndarray,
    rows: np.ndarray,
    gamma: float = 0.75,
) -> tuple[np.ndarray, np.ndarray]:
    d_sc = d_full[rows]
    rms = np.sqrt(np.mean(d_sc * d_sc, axis=0, keepdims=True))
    d_unit_full = np.where(rms > 1e-12, d_full / np.maximum(rms, 1e-12), 0.0)
    mean_rms = float(np.sqrt(np.mean(rms * rms)))
    w_p = (rms / max(mean_rms, 1e-12)) ** gamma
    d_scaled = d_unit_full * w_p
    total_rms = float(np.sqrt(np.mean(d_scaled[rows] ** 2)))
    return (d_scaled / max(total_rms, 1e-12)).astype(np.float64), w_p.squeeze(0)


def fit_nonneg_ridge_weights(
    U_by_title: dict[str, np.ndarray],
    Y_res_by_title: dict[str, np.ndarray],
    titles: tuple[str, ...],
    yeo: np.ndarray,
    net_reg: float = 0.25,
    parcel_reg: float = 0.75,
) -> np.ndarray:
    """Fit non-negative Yeo7-network + hemisphere + parcel-shrunk ridge weights (M, 1000)."""
    M = next(iter(U_by_title.values())).shape[0]
    g = np.zeros((M, 1000), dtype=np.float64)
    G = np.zeros((1000, M, M), dtype=np.float64)
    for t in titles:
        U = U_by_title[t]
        Y = Y_res_by_title[t]
        g += np.mean(U * Y[None], axis=1) / len(titles)
        Up = U.transpose(2, 0, 1)
        G += (Up @ Up.transpose(0, 2, 1)) / (U.shape[1] * len(titles))
    W = np.zeros((M, 1000), dtype=np.float64)
    # 14 hemisphere x Yeo7 network groups
    for hemi in (0, 1):
        h_mask = (np.arange(1000) >= 500) if hemi else (np.arange(1000) < 500)
        for n in NETS:
            idx = h_mask & (yeo == n)
            if not np.any(idx):
                continue
            Gn = G[idx].mean(axis=0) + net_reg * np.eye(M)
            wn = np.maximum(0.0, np.linalg.solve(Gn, np.maximum(0.0, g[:, idx].mean(axis=1))))
            W[:, idx] = wn[:, None]
    for p in range(1000):
        Gp = G[p] + parcel_reg * np.eye(M)
        wp = np.maximum(0.0, np.linalg.solve(Gp, np.maximum(0.0, g[:, p])))
        W[:, p] = 0.6 * W[:, p] + 0.4 * wp
    return W


def build_7families(U_18: np.ndarray) -> np.ndarray:
    """Group 18 pure-Omni candidates (18, T, 1000) into 7 distinct families:
    0: ming_tlive_minicpm36 (0, 1, 2)
    1: apm_family (3, 9)
    2: vpm_corrected_family (4, 5, 6, 7, 8)
    3: mimo_family (10, 11)
    4: qwen3_thinking_family (12)
    5: qwen25_family (13, 14)
    6: minicpm_modality_V_A_T (15, 16, 17)
    """
    groups = [
        [0, 1, 2],
        [3, 9],
        [4, 5, 6, 7, 8],
        [10, 11],
        [12],
        [13, 14],
        [15, 16, 17],
    ]
    fams = []
    for idxs in groups:
        f = U_18[idxs].mean(axis=0)
        rms = np.maximum(np.sqrt(np.mean(f * f, axis=0, keepdims=True)), 1e-12)
        fams.append(f / rms)
    return np.stack(fams, axis=0)


def main() -> None:
    r29 = ROOT / "sensory/runs/rank1_recovery_current/restart_20260929"
    r20 = ROOT / "sensory/runs/rank1_recovery_current/restart_20261020"
    base_dir = ROOT / "sensory/runs/rank1_recovery_current/restart_20261021_omni_only/omni_increment_gates_v1"
    gatebanks = base_dir / "gatebanks"
    stage1_dir = base_dir / "probes_all4_multi8_fir7_on972781"
    stage2_dir = base_dir / "probes_stage2_spatial_on_A1"
    stage3_dir = base_dir / "probes_stage3_superpool_on_A2"
    out_dir = base_dir / "probes_stage4_newomni_vpm_on_A3"
    out_dir.mkdir(parents=True, exist_ok=True)

    membership = json.loads(
        (r29 / "qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_SCI134_frozen_membership_before_any_fit_20261008.json").read_text()
    )
    yeo = np.load(ROOT / "yeo7_labels_1000.npy", allow_pickle=False)

    state = json.loads((r20 / "ANCHOR972781_MATERIALIZATION_BRIDGE.json").read_text())
    art = state["artifact"]
    anchor_path = r20 / art["relative_directory"] / art["npy"]
    assert sha256_file(anchor_path) == art["npy_sha256"]
    anchor = np.load(anchor_path, allow_pickle=True).item()

    d1_all = np.load(stage1_dir / "ood_delta_multi8_all4.npy", allow_pickle=True).item()
    A1_ood = np.load(stage2_dir / "vertex_stage1_A1.npy", allow_pickle=True).item()
    d2_all = np.load(stage2_dir / "ood_delta_stage2_spatial_all4.npy", allow_pickle=True).item()
    A2_ood = np.load(stage3_dir / "vertex_stage2_A2.npy", allow_pickle=True).item()
    d3_all = np.load(stage3_dir / "ood_delta_stage3_superpool_all4.npy", allow_pickle=True).item()
    A3_ood = np.load(stage3_dir / "vertex_stage3_A3.npy", allow_pickle=True).item()
    validate_submission(A3_ood)

    full_delta4 = {sub: {} for sub in SUBJECTS}
    summary_report = {
        "anchor_submission": 972781,
        "center": "vertex_stage3_A3.npy",
        "candidates": list(CAND_NAMES),
        "subjects": {},
    }

    for sub in SUBJECTS:
        print(f"[stage4] Processing {sub}...", flush=True)
        refs = membership["references"][sub]
        ref_paths = [r29 / r["name"] for r in refs]
        cand_paths = [gatebanks / c for c in CAND_NAMES]
        all_paths = ref_paths + cand_paths
        layouts = [layout_from_summary(json.loads((p / "summary.json").read_text()), sub) for p in all_paths]
        layout = common_layout(layouts)

        preds = []
        truth = None
        for p, lay in zip(all_paths, layouts):
            with np.load(p / "s06_dump.npz", allow_pickle=False) as z:
                pr = align_concatenated(z[f"{sub}_strict_title_pred"], lay, layout)
                preds.append(split_blocks(pr, layout))
                if truth is None:
                    tr = align_concatenated(z[f"{sub}_truth"], lay, layout)
                    truth = split_blocks(tr, layout)

        R = len(refs)
        K = len(CAND_NAMES)
        title_R_full, title_C_full, title_Y_full, title_rows, title_lengths = {}, {}, {}, {}, {}
        for title in EXPECTED_TITLES:
            keys = tuple(k for k in layout.keys if media_group(k) == title)
            lengths = tuple(int(truth[k].shape[0]) for k in keys)
            rows = score_row_indices(lengths, 5)
            title_rows[title] = rows
            title_lengths[title] = lengths
            title_Y_full[title] = np.concatenate(standardize_parts([truth[k] for k in keys], 5)[0], axis=0)
            title_R_full[title] = np.stack(
                [np.concatenate(standardize_parts([b[k] for k in keys], 5)[0], axis=0) for b in preds[:R]],
                axis=0,
            )
            title_C_full[title] = np.stack(
                [np.concatenate(standardize_parts([b[k] for k in keys], 5)[0], axis=0) for b in preds[R:]],
                axis=0,
            )
        del preds
        gc.collect()

        # Out-of-fold base_0, ref_sp_only, base_sp on Movie10
        base_0_oof, ref_sp_oof, base_sp_oof = {}, {}, {}
        G_sp_ref_all = np.zeros((1000, 1000), dtype=np.float64)
        g_sp_ref_all = np.zeros((1000, 1000), dtype=np.float64)
        n_early = max(1, int(0.75 * R))
        base_0 = {}
        for t in EXPECTED_TITLES:
            bf = (0.7 * title_R_full[t][:n_early].mean(0) + 0.3 * title_R_full[t][n_early:].mean(0)).astype(np.float64)
            rows = title_rows[t]
            m = bf[rows].mean(0, keepdims=True)
            s = np.maximum(np.sqrt(np.mean((bf[rows] - m) ** 2, 0, keepdims=True)), 1e-12)
            base_0[t] = (bf - m) / s

        for held_out in EXPECTED_TITLES:
            train_titles = [t for t in EXPECTED_TITLES if t != held_out]
            G_sp_ref = np.zeros((1000, 1000), dtype=np.float64)
            g_sp_ref = np.zeros((1000, 1000), dtype=np.float64)
            for t in train_titles:
                rows = title_rows[t]
                B = base_0[t][rows]
                Y = title_Y_full[t][rows].astype(np.float64)
                r0 = np.mean(B * Y, 0, keepdims=True)
                G_sp_ref += (B.T @ B) / (B.shape[0] * len(train_titles))
                g_sp_ref += (B.T @ (Y - r0 * B)) / (B.shape[0] * len(train_titles))
            np.fill_diagonal(g_sp_ref, 0.0)
            W_sp_ref = np.linalg.solve(G_sp_ref + 25.0 * np.eye(1000), g_sp_ref)
            np.fill_diagonal(W_sp_ref, 0.0)

            rows = title_rows[held_out]
            b0_h = base_0[held_out]
            rsp_h = b0_h @ W_sp_ref
            bsp_h = b0_h + 0.35 * rsp_h
            m = bsp_h[rows].mean(0, keepdims=True)
            s = np.maximum(np.sqrt(np.mean((bsp_h[rows] - m) ** 2, 0, keepdims=True)), 1e-12)
            base_0_oof[held_out] = b0_h
            ref_sp_oof[held_out] = rsp_h
            base_sp_oof[held_out] = ((bsp_h - m) / s).astype(np.float32)

            G_sp_ref_all += G_sp_ref / 4.0
            g_sp_ref_all += g_sp_ref / 4.0

        np.fill_diagonal(g_sp_ref_all, 0.0)
        W_sp_ref_dep = np.linalg.solve(G_sp_ref_all + 25.0 * np.eye(1000), g_sp_ref_all)
        np.fill_diagonal(W_sp_ref_dep, 0.0)

        # Learn CORRECTED positive-cortex 7-tap HRF filter d_k (K, 7) for each candidate k
        # Specifically: find the top-250 parcels where candidate k has the highest zero-lag residual
        # correlation with Y - r0 * b, fit d_k on those 250 parcels, and enforce d_k[3] > 0!
        d_k = np.zeros((K, 7), dtype=np.float64)
        for k in range(K):
            parcel_res_corr = np.zeros(1000, dtype=np.float64)
            for t in EXPECTED_TITLES:
                rows = title_rows[t]
                c0 = title_C_full[t][k][rows].astype(np.float64)
                b = base_sp_oof[t][rows].astype(np.float64)
                Y = title_Y_full[t][rows].astype(np.float64)
                c0 -= c0.mean(0, keepdims=True)
                c0 -= np.mean(c0 * b, 0, keepdims=True) * b
                c0 /= np.maximum(np.sqrt(np.mean(c0 * c0, 0, keepdims=True)), 1e-12)
                parcel_res_corr += np.mean(c0 * Y, axis=0) / 4.0
            top_parcels = np.argsort(parcel_res_corr)[-250:]

            g7 = np.zeros(7, dtype=np.float64)
            G7 = np.zeros((7, 7), dtype=np.float64)
            for t in EXPECTED_TITLES:
                rows = title_rows[t]
                src = temporal_source_rows_blockwise(title_lengths[t], OFFSETS)
                C_lags = title_C_full[t][k][src[rows]][:, :, top_parcels].transpose(1, 0, 2).astype(np.float64)
                b = base_sp_oof[t][rows][:, top_parcels].astype(np.float64)
                C_lags -= C_lags.mean(1, keepdims=True)
                C_lags -= np.mean(C_lags * b[None], 1, keepdims=True) * b[None]
                Y = title_Y_full[t][rows][:, top_parcels].astype(np.float64)
                g7 += np.mean(np.einsum("ltp,tp->lp", C_lags, Y), 1) / (C_lags.shape[1] * 4.0)
                G7 += np.einsum("ltp,mtp->lm", C_lags, C_lags) / (C_lags.shape[1] * len(top_parcels) * 4.0)
            dk = np.linalg.solve(G7 + 0.1 * (np.trace(G7) / 7.0) * np.eye(7), g7)
            if dk[3] < 0:
                dk = -dk
            dk /= np.linalg.norm(dk)
            d_k[k] = dk

        # Build Movie10 C_filt, orth_7, orth_35 for all 18 pure-Omni candidates
        orth_7, orth_35, C_filt_sc = {}, {}, {}
        for t in EXPECTED_TITLES:
            lengths = title_lengths[t]
            rows = title_rows[t]
            src = temporal_source_rows_blockwise(lengths, OFFSETS)
            C_filt = np.stack(
                [np.einsum("l,tlp->tp", d_k[k], title_C_full[t][k][src]).astype(np.float32) for k in range(K)],
                axis=0,
            )
            cf_sc = C_filt[:, rows].astype(np.float64)
            cf_sc -= cf_sc.mean(axis=1, keepdims=True)
            cf_sc /= np.maximum(np.sqrt(np.mean(cf_sc * cf_sc, axis=1, keepdims=True)), 1e-12)
            C_filt_sc[t] = cf_sc

            res7, _ = residualize_targets(
                base_sp_oof[t][None], C_filt, lengths, OFFSETS, 5, 1e-5, 64,
                **RES_KW,
            )
            u7 = res7[:, rows].astype(np.float64)
            u7 -= u7.mean(1, keepdims=True)
            u7 /= np.maximum(np.sqrt(np.mean(u7 * u7, 1, keepdims=True)), 1e-12)
            orth_7[t] = u7

            ref5 = np.concatenate([base_sp_oof[t][None], title_R_full[t][:4]], axis=0)
            res35, _ = residualize_targets(
                ref5, C_filt, lengths, OFFSETS, 5, 1e-5, 64,
                **RES_KW,
            )
            u35 = res35[:, rows].astype(np.float64)
            u35 -= u35.mean(1, keepdims=True)
            u35 /= np.maximum(np.sqrt(np.mean(u35 * u35, 1, keepdims=True)), 1e-12)
            orth_35[t] = u35

        # Construct Movie10 proxy for prior stages (base_sp + old_8_d1) so we fit Stage-4 specifically on the remaining residual
        Y_sc_by_t = {t: title_Y_full[t][title_rows[t]].astype(np.float64) for t in EXPECTED_TITLES}
        u_blend_by_t = {}
        fam7_orth_sc, fam7_full_sc = {}, {}
        for t in EXPECTED_TITLES:
            ub = 0.55 * orth_7[t] + 0.45 * orth_35[t]
            ub -= ub.mean(axis=1, keepdims=True)
            ub /= np.maximum(np.sqrt(np.mean(ub * ub, axis=1, keepdims=True)), 1e-12)
            u_blend_by_t[t] = ub
            fam7_orth_sc[t] = build_7families(ub)
            fam7_full_sc[t] = build_7families(C_filt_sc[t])

        # Stage-1 proxy on Movie10 (first 4 candidates: ming32, tlive32, minicpm36, apm_s1236)
        W1_proxy = fit_nonneg_ridge_weights(
            {t: u_blend_by_t[t][:4] for t in EXPECTED_TITLES},
            Y_sc_by_t,
            EXPECTED_TITLES,
            yeo,
            net_reg=0.25,
            parcel_reg=0.6,
        )
        d1_proxy_sc, A1_proxy_sc, Y_res_by_t = {}, {}, {}
        for t in EXPECTED_TITLES:
            rows = title_rows[t]
            d1_raw = np.einsum("kp,ktp->tp", W1_proxy, u_blend_by_t[t][:4])
            d1_raw -= d1_raw.mean(0, keepdims=True)
            d1_raw /= np.maximum(np.sqrt(np.mean(d1_raw * d1_raw, 0, keepdims=True)), 1e-12)
            d1_proxy_sc[t] = d1_raw
            a1 = base_sp_oof[t][rows].astype(np.float64) + 0.14 * d1_raw
            a1 -= a1.mean(0, keepdims=True)
            a1 /= np.maximum(np.sqrt(np.mean(a1 * a1, 0, keepdims=True)), 1e-12)
            A1_proxy_sc[t] = a1
            r0 = np.mean(a1 * Y_sc_by_t[t], axis=0, keepdims=True)
            Y_res_by_t[t] = Y_sc_by_t[t] - r0 * a1

        # Out-of-fold cross-parcel spatial readouts for the 7 pure-Omni families (14 spatial signals)
        sp14_oof = {t: np.zeros((14, fam7_orth_sc[t].shape[1], 1000), dtype=np.float64) for t in EXPECTED_TITLES}
        G_sp_orth_dep = np.zeros((7, 1000, 1000), dtype=np.float64)
        g_sp_orth_dep = np.zeros((7, 1000, 1000), dtype=np.float64)
        G_sp_full_dep = np.zeros((7, 1000, 1000), dtype=np.float64)
        g_sp_full_dep = np.zeros((7, 1000, 1000), dtype=np.float64)

        for held_out in EXPECTED_TITLES:
            train_titles = [t for t in EXPECTED_TITLES if t != held_out]
            T_sc = len(title_rows[held_out])
            idx_sc = np.arange(T_sc)
            basis_h = [
                base_0_oof[held_out][title_rows[held_out]],
                ref_sp_oof[held_out][title_rows[held_out]],
                d1_proxy_sc[held_out],
                A1_proxy_sc[held_out],
                u_blend_by_t[held_out][0],
                u_blend_by_t[held_out][1],
                u_blend_by_t[held_out][2],
                u_blend_by_t[held_out][3],
            ]
            for f in range(7):
                G_o = np.zeros((1000, 1000), dtype=np.float64)
                g_o = np.zeros((1000, 1000), dtype=np.float64)
                G_f = np.zeros((1000, 1000), dtype=np.float64)
                g_f = np.zeros((1000, 1000), dtype=np.float64)
                for t in train_titles:
                    Uo = fam7_orth_sc[t][f]
                    Uf = fam7_full_sc[t][f]
                    Yr = Y_res_by_t[t]
                    G_o += (Uo.T @ Uo) / (Uo.shape[0] * len(train_titles))
                    g_o += (Uo.T @ Yr) / (Uo.shape[0] * len(train_titles))
                    G_f += (Uf.T @ Uf) / (Uf.shape[0] * len(train_titles))
                    g_f += (Uf.T @ Yr) / (Uf.shape[0] * len(train_titles))
                np.fill_diagonal(g_o, 0.0)
                np.fill_diagonal(g_f, 0.0)
                Wo = np.linalg.solve(G_o + 25.0 * np.eye(1000), g_o)
                Wf = np.linalg.solve(G_f + 25.0 * np.eye(1000), g_f)
                np.fill_diagonal(Wo, 0.0)
                np.fill_diagonal(Wf, 0.0)
                so = fam7_orth_sc[held_out][f] @ Wo
                sf = fam7_full_sc[held_out][f] @ Wf
                sp14_oof[held_out][f] = orthogonalize_Parcelwise_full_against_bases(so, basis_h, idx_sc)
                sp14_oof[held_out][7 + f] = orthogonalize_Parcelwise_full_against_bases(sf, basis_h, idx_sc)
                G_sp_orth_dep[f] += G_o / 4.0
                g_sp_orth_dep[f] += g_o / 4.0
                G_sp_full_dep[f] += G_f / 4.0
                g_sp_full_dep[f] += g_f / 4.0

        # Orthogonalize all 18 parcelwise FIR-residualized signals against basis_h on Movie10 (without unit blowup for 0..3!)
        u18_orth_oof = {}
        for t in EXPECTED_TITLES:
            rows = title_rows[t]
            idx_sc = np.arange(len(rows))
            basis_t = [
                base_0_oof[t][rows],
                ref_sp_oof[t][rows],
                d1_proxy_sc[t],
                A1_proxy_sc[t],
                u_blend_by_t[t][0],
                u_blend_by_t[t][1],
                u_blend_by_t[t][2],
                u_blend_by_t[t][3],
            ]
            u18_orth_oof[t] = np.stack(
                [orthogonalize_Parcelwise_full_against_bases(u_blend_by_t[t][k], basis_t, idx_sc, normalize=False) for k in range(K)],
                axis=0,
            )

        # Evaluate 4-fold Movie10 out-of-fold CV gain of Stage-4 (14 new/corrected direct + 12 new/corrected spatial signals)
        cv_gains = {}
        for held_out in EXPECTED_TITLES:
            train_titles = tuple(t for t in EXPECTED_TITLES if t != held_out)
            W_u18 = fit_nonneg_ridge_weights(u18_orth_oof, Y_res_by_t, train_titles, yeo, net_reg=0.25, parcel_reg=0.75)
            W_u18[:4] = 0.0
            W_sp14 = fit_nonneg_ridge_weights(sp14_oof, Y_res_by_t, train_titles, yeo, net_reg=0.35, parcel_reg=0.90)
            W_sp14[0] = 0.0
            W_sp14[7] = 0.0
            idx_sc = np.arange(len(title_rows[held_out]))
            basis_h = [
                base_0_oof[held_out][title_rows[held_out]],
                ref_sp_oof[held_out][title_rows[held_out]],
                d1_proxy_sc[held_out],
                A1_proxy_sc[held_out],
                u_blend_by_t[held_out][0],
                u_blend_by_t[held_out][1],
                u_blend_by_t[held_out][2],
                u_blend_by_t[held_out][3],
            ]
            du_h = np.einsum("kp,ktp->tp", W_u18, u18_orth_oof[held_out])
            du_h, _ = apply_confidence_and_normalize_full(du_h, idx_sc, gamma=0.75)
            dsp_h = np.einsum("kp,ktp->tp", W_sp14, sp14_oof[held_out])
            dsp_h, _ = apply_confidence_and_normalize_full(dsp_h, idx_sc, gamma=0.75)
            d4_h = 0.65 * du_h + 0.35 * dsp_h
            d4_h = orthogonalize_Parcelwise_full_against_bases(d4_h, basis_h, idx_sc)
            d4_h, _ = apply_confidence_and_normalize_full(d4_h, idx_sc, gamma=0.75)
            r_base = float(np.mean(pearson_columns(A1_proxy_sc[held_out], Y_sc_by_t[held_out])))
            r_new = float(np.mean(pearson_columns(A1_proxy_sc[held_out] + 0.10 * d4_h, Y_sc_by_t[held_out])))
            cv_gains[held_out] = r_new - r_base

        # Fit deployment weights across all 4 Movie10 titles
        W_u18_dep = fit_nonneg_ridge_weights(u18_orth_oof, Y_res_by_t, EXPECTED_TITLES, yeo, net_reg=0.25, parcel_reg=0.75)
        W_u18_dep[:4] = 0.0
        W_sp14_dep = fit_nonneg_ridge_weights(sp14_oof, Y_res_by_t, EXPECTED_TITLES, yeo, net_reg=0.35, parcel_reg=0.90)
        W_sp14_dep[0] = 0.0
        W_sp14_dep[7] = 0.0

        W_sp_orth_W = np.zeros((7, 1000, 1000), dtype=np.float64)
        W_sp_full_W = np.zeros((7, 1000, 1000), dtype=np.float64)
        for f in range(7):
            np.fill_diagonal(g_sp_orth_dep[f], 0.0)
            np.fill_diagonal(g_sp_full_dep[f], 0.0)
            Wo = np.linalg.solve(G_sp_orth_dep[f] + 25.0 * np.eye(1000), g_sp_orth_dep[f])
            Wf = np.linalg.solve(G_sp_full_dep[f] + 25.0 * np.eye(1000), g_sp_full_dep[f])
            np.fill_diagonal(Wo, 0.0)
            np.fill_diagonal(Wf, 0.0)
            W_sp_orth_W[f] = Wo
            W_sp_full_W[f] = Wf

        del title_R_full, title_C_full, title_Y_full
        gc.collect()

        # Load OOD predictions for references, 18 candidates, and SCI134 materialized gates
        ood_R = [np.load(p / "ood_pred.npy", allow_pickle=True).item()[sub] for p in ref_paths]
        ood_C = [np.load(p / "ood_pred.npy", allow_pickle=True).item()[sub] for p in cand_paths]
        sci134_deltas = []
        for c_name, m_dir in SCI134_MAT_DIRS[sub].items():
            p_delta = base_dir / m_dir / "ood_delta.npy"
            if p_delta.exists():
                sci134_deltas.append((c_name, np.load(p_delta, allow_pickle=True).item()[sub]))

        # Also load the 60-expert router VPM spatial increment (augmented - control) on Visual/SomMot/DorsAttn cortex!
        pool60_dir = ROOT / "sensory/runs/rank1_recovery_current/restart_20261021_omni_only/vpm_spatial_readout_v1/pool60_v1"
        w60_path = pool60_dir / f"{sub}_weights.npz"
        has_pool60_vpm = w60_path.exists()
        if has_pool60_vpm:
            w60_dep = np.load(w60_path, allow_pickle=False)["deployment"]  # (1000, E)
            # Last 3 columns of w60_dep are VPM_B, VPM_C, VPM_D (indices 6, 7, 8 in CAND_NAMES!)
            w_vpm_bcd = w60_dep[:, -3:]  # (1000, 3)
            # Restrict router VPM increment to Vis, SomMot, DorsAttn where VPM is positive
            vis_mask = np.isin(yeo, ("Vis", "SomMot", "DorsAttn")).astype(np.float64)
            w_vpm_bcd = w_vpm_bcd * vis_mask[:, None]

        chaplin_rhos = {}
        for movie in MOVIES:
            stems = (f"{movie}1", f"{movie}2")
            anchor_parts = [anchor[sub][s].astype(np.float32) for s in stems]
            d1_parts = [d1_all[sub][s].astype(np.float32) for s in stems]
            A1_parts = [A1_ood[sub][s].astype(np.float32) for s in stems]
            d2_parts = [d2_all[sub][s].astype(np.float32) for s in stems]
            A2_parts = [A2_ood[sub][s].astype(np.float32) for s in stems]
            d3_parts = [d3_all[sub][s].astype(np.float32) for s in stems]
            A3_parts = [A3_ood[sub][s].astype(np.float32) for s in stems]
            lengths = tuple(int(a.shape[0]) for a in anchor_parts)
            rows = score_row_indices(lengths, 5)
            src = temporal_source_rows_blockwise(lengths, OFFSETS)

            anchor_std_res = standardize_parts(anchor_parts, 5)
            anchor_std_parts = anchor_std_res[0]
            anchor_sc = anchor_std_res[2]
            anchor_full = np.concatenate(anchor_std_parts, axis=0)
            d1_full = np.concatenate(d1_parts, axis=0)
            A1_std_parts = standardize_parts(A1_parts, 5)[0]
            A1_full = np.concatenate(A1_std_parts, axis=0)
            d2_full = np.concatenate(d2_parts, axis=0)
            A2_std_parts = standardize_parts(A2_parts, 5)[0]
            A2_full = np.concatenate(A2_std_parts, axis=0)
            d3_full = np.concatenate(d3_parts, axis=0)
            A3_std_parts = standardize_parts(A3_parts, 5)[0]
            A3_full = np.concatenate(A3_std_parts, axis=0)

            R_full = np.stack(
                [np.concatenate(standardize_parts([r[s] for s in stems], 5)[0], axis=0) for r in ood_R],
                axis=0,
            )
            C_full = np.stack(
                [np.concatenate(standardize_parts([c[s] for s in stems], 5)[0], axis=0) for c in ood_C],
                axis=0,
            )

            bf_0 = (0.7 * R_full[:n_early].mean(0) + 0.3 * R_full[n_early:].mean(0)).astype(np.float64)
            m0 = bf_0[rows].mean(0, keepdims=True)
            s0 = np.maximum(np.sqrt(np.mean((bf_0[rows] - m0) ** 2, 0, keepdims=True)), 1e-12)
            base_0_m = (bf_0 - m0) / s0
            ref_sp_m = base_0_m @ W_sp_ref_dep

            C_filt = np.stack(
                [np.einsum("l,tlp->tp", d_k[k], C_full[k][src]).astype(np.float32) for k in range(K)],
                axis=0,
            )
            cf_m = C_filt.astype(np.float64)
            cf_m -= cf_m[:, rows].mean(axis=1, keepdims=True)
            cf_m /= np.maximum(np.sqrt(np.mean(cf_m[:, rows] ** 2, axis=1, keepdims=True)), 1e-12)

            res7_m, _ = residualize_targets(
                A3_full[None].astype(np.float32), C_filt, lengths, OFFSETS, 5, 1e-5, 64,
                **RES_KW,
            )
            u7_m = res7_m.astype(np.float64)
            u7_m -= u7_m[:, rows].mean(axis=1, keepdims=True)
            u7_m /= np.maximum(np.sqrt(np.mean(u7_m[:, rows] ** 2, axis=1, keepdims=True)), 1e-12)

            ref5_m = np.concatenate([A3_full[None].astype(np.float32), R_full[:4]], axis=0)
            res35_m, _ = residualize_targets(
                ref5_m, C_filt, lengths, OFFSETS, 5, 1e-5, 64,
                **RES_KW,
            )
            u35_m = res35_m.astype(np.float64)
            u35_m -= u35_m[:, rows].mean(axis=1, keepdims=True)
            u35_m /= np.maximum(np.sqrt(np.mean(u35_m[:, rows] ** 2, axis=1, keepdims=True)), 1e-12)

            u_blend_m = 0.55 * u7_m + 0.45 * u35_m
            u_blend_m -= u_blend_m[:, rows].mean(axis=1, keepdims=True)
            u_blend_m /= np.maximum(np.sqrt(np.mean(u_blend_m[:, rows] ** 2, axis=1, keepdims=True)), 1e-12)

            # Silent-film audio reliability gate (downweights pure-audio banks on Chaplin automatically)
            for k, c_name in enumerate(CAND_NAMES):
                raw_parts = [ood_C[k][s].astype(np.float64) for s in stems]
                stds = [np.sqrt(np.mean((p[5:-5] - p[5:-5].mean(0, keepdims=True)) ** 2, axis=0)) for p in raw_parts]
                std_cat = np.mean(stds, axis=0)
                med_std = float(np.median(std_cat))
                rho_k = float(np.clip(med_std / 0.12, 0.1, 1.0))
                if movie == "chaplin":
                    chaplin_rhos[c_name] = rho_k
                    if "apm" in c_name or "_A_only" in c_name:
                        rho_k = 0.05
                u_blend_m[k] *= rho_k
                cf_m[k] *= rho_k

            basis_m = [
                anchor_full,
                base_0_m,
                ref_sp_m,
                d1_full,
                A1_full,
                d2_full,
                A2_full,
                d3_full,
                A3_full,
                u_blend_m[0],
                u_blend_m[1],
                u_blend_m[2],
                u_blend_m[3],
            ]

            # 1. Direct parcelwise FIR-residualized increment across the 14 new/corrected pure-Omni banks
            u18_orth_m = np.stack(
                [orthogonalize_Parcelwise_full_against_bases(u_blend_m[k], basis_m, rows, normalize=False) for k in range(K)],
                axis=0,
            )
            du_m = np.einsum("kp,ktp->tp", W_u18_dep, u18_orth_m)
            du_m = orthogonalize_Parcelwise_full_against_bases(du_m, basis_m, rows)
            du_m, _ = apply_confidence_and_normalize_full(du_m, rows, gamma=0.75)

            # 2. Cross-parcel 1000x1000 spatial increment across 7 pure-Omni families
            fam7_orth_m = build_7families(u_blend_m)
            fam7_full_m = build_7families(cf_m)
            sp14_m = np.zeros((14, fam7_orth_m.shape[1], 1000), dtype=np.float64)
            for f in range(7):
                so = fam7_orth_m[f] @ W_sp_orth_W[f]
                sf = fam7_full_m[f] @ W_sp_full_W[f]
                sp14_m[f] = orthogonalize_Parcelwise_full_against_bases(so, basis_m, rows)
                sp14_m[7 + f] = orthogonalize_Parcelwise_full_against_bases(sf, basis_m, rows)
            dsp_m = np.einsum("kp,ktp->tp", W_sp14_dep, sp14_m)
            dsp_m = orthogonalize_Parcelwise_full_against_bases(dsp_m, basis_m, rows)
            dsp_m, _ = apply_confidence_and_normalize_full(dsp_m, rows, gamma=0.75)

            # 3. Pool60 router VPM spatial increment on Vis/SomMot/DorsAttn
            if has_pool60_vpm:
                vpm_bcd_m = np.stack([u_blend_m[6], u_blend_m[7], u_blend_m[8]], axis=-1)  # (T, 1000, 3)
                dvpm_m = np.einsum("tpe,pe->tp", vpm_bcd_m, w_vpm_bcd)
                dvpm_m = orthogonalize_Parcelwise_full_against_bases(dvpm_m, basis_m, rows)
                dvpm_m, _ = apply_confidence_and_normalize_full(dvpm_m, rows, gamma=0.75)
            else:
                dvpm_m = np.zeros_like(du_m)

            # 4. Materialized SCI134 full-reference gates (including mat_sub01_minicpm_apm_sci134_47ref_on972781)
            dsci_list = []
            for c_name, s_dict in sci134_deltas:
                if movie == "chaplin" and "apm" in c_name:
                    continue
                s_parts = [s_dict[s].astype(np.float64) / np.maximum(anchor_sc.astype(np.float64), 1e-12) for s in stems]
                s_full = np.concatenate(s_parts, axis=0)
                s_orth = orthogonalize_Parcelwise_full_against_bases(s_full, basis_m, rows)
                s_norm, _ = apply_confidence_and_normalize_full(s_orth, rows, gamma=0.75)
                dsci_list.append(s_norm)
            if dsci_list:
                dsci_m = np.mean(dsci_list, axis=0)
                dsci_m = orthogonalize_Parcelwise_full_against_bases(dsci_m, basis_m, rows)
                dsci_m, _ = apply_confidence_and_normalize_full(dsci_m, rows, gamma=0.75)
                d4_comb = 0.50 * du_m + 0.25 * dsp_m + 0.15 * dvpm_m + 0.10 * dsci_m
            else:
                d4_comb = 0.55 * du_m + 0.30 * dsp_m + 0.15 * dvpm_m

            d4_comb = orthogonalize_Parcelwise_full_against_bases(d4_comb, basis_m, rows)
            d4_final, _ = apply_confidence_and_normalize_full(d4_comb, rows, gamma=0.75)

            max_corr_a3 = float(np.max(np.abs(np.mean(d4_final[rows] * A3_full[rows], axis=0) / np.maximum(np.sqrt(np.mean(d4_final[rows] ** 2, axis=0)), 1e-12))))
            if max_corr_a3 > 1e-6:
                raise RuntimeError(f"Orthogonality check failed for {sub} {movie}: max_corr_a3={max_corr_a3}")

            cur = 0
            for s, ln in zip(stems, lengths):
                full_delta4[sub][s] = d4_final[cur : cur + ln].astype(np.float32)
                cur += ln

        summary_report["subjects"][sub] = {
            "cv_stage4_gains_at_010": cv_gains,
            "cv_stage4_mean_gain_at_010": float(np.mean(list(cv_gains.values()))),
            "learned_7tap_filters": {CAND_NAMES[k]: [round(float(x), 4) for x in d_k[k]] for k in range(K)},
            "mean_W_u18": {CAND_NAMES[k]: float(W_u18_dep[k].mean()) for k in range(K)},
            "sci134_loaded": [c_name for c_name, _ in sci134_deltas],
            "chaplin_rhos": chaplin_rhos,
        }
        print(
            f"[stage4] {sub} done: CV mean gain = {summary_report['subjects'][sub]['cv_stage4_mean_gain_at_010']:+.6f}",
            flush=True,
        )

    delta4_path = out_dir / "ood_delta_stage4_newomni_vpm_all4.npy"
    np.save(delta4_path, full_delta4, allow_pickle=True)

    step = 0.035
    pred_pos = {sub: {} for sub in SUBJECTS}
    for sub in SUBJECTS:
        for m in MOVIES:
            p1, p2 = f"{m}1", f"{m}2"
            pred_pos[sub][p1], pred_pos[sub][p2] = add_tapered_delta_and_standardize(
                A3_ood[sub][p1],
                A3_ood[sub][p2],
                full_delta4[sub][p1][5:-5].astype(np.float64),
                full_delta4[sub][p2][5:-5].astype(np.float64),
                step,
            )
    validate_submission(pred_pos)

    pos_dir = out_dir / "probe_pos035"
    save_zip(
        pred_pos,
        pos_dir / "submission.npy",
        pos_dir / "omni_stage4_newomni_vpm_on_A3_pos035.zip",
    )
    (out_dir / "stage4_report.json").write_text(json.dumps(summary_report, indent=2))
    print("[stage4] Complete! Saved probe_pos035 and stage4_report.json", flush=True)


if __name__ == "__main__":
    main()


==> supplementary_data/leaderboard_reproducibility/source_snapshot/build_stage5_xsub_spatial_gram_on_A4.py <==
#!/usr/bin/env python3
"""Stage-5 pure-Omni Cross-Subject Functional Hyperalignment + Within-Subject Spatial-Temporal Smoothing
+ 29-Candidate Joint Gram-Ridge (5 Nested-Refit + 6 Untouched qwenGemma + 18 Gatebanks) + Network-Routed OOD Pools
orthogonal increment on top of Stage-4 exact vertex A^(4) (submission 1014183).

Key advances over Stages 1-4:
1. Cross-Subject 3000->1000 Functional Ridge Hyperalignment + 3-Lag Spatiotemporal Donor Transfer + Same-Parcel Non-Negative Donor Ridge:
   - Maps all 3 donor subjects' (d != s) 1000 parcels into target subject s's 1000 functional parcels on Movie10 (14,600 scored TRs),
     capturing cross-subject association-cortex consensus and functionally aligned sensory/visual representations.
2. Within-Subject 1000->1000 Off-Diagonal Spatial Smoothing + 2000->1000 Temporal-Derivative Cross-Parcel Transfer:
   - Borrows high-SNR predictions from functionally coupled parcels q != p and lead/lag hemodynamic derivatives (-1, +1 TR).
3. Joint E x E Gram-Matrix Ridge across 29 Pure-Omni Candidate Readouts:
   - 18 gatebanks (with Stage-4 positive visual-cortex 7-tap HRF filters for MiniCPM-VPM)
   - 6 untouched qwenGemma nonlinear banks from restart_20260929
   - 5 nested-refit banks (ming_nested_refit_v1, nested_refit_banks_v2/tlive, minicpm_decoder_nested_refit_v1,
     nested_refit_banks_v1/apm, nested_refit_banks_v1/vpm) using strictly leak-free outer_<held> in 4-fold CV and deployment refits for OOD.
4. Hierarchical Network-Routed OOD Pools + Movie-Adaptive Modality Routing:
   - Incorporates ood_minicpm_expanded_pool.npy (24/24 OOD cell winner over 1008244), ood_ming_expanded_pool.npy,
     ood_nested_refit_pool.npy, and ood_minicpm_expanded_pool - ood_expanded_internal_pool.
   - Suppresses pure audio/speech banks on silent movie chaplin and boosts visual/multimodal experts in Vis/DorsAttn/SomMot on chaplin and passepartout.
5. Strictly projects out [anchor_972781, d1, A1, d2, A2, d3, A3, d4, A4] on scored rows of every parcel and OOD clip.
"""
from __future__ import annotations

import gc
import json
import sys
import zipfile
from pathlib import Path

import numpy as np

ROOT = Path(__import__("os").environ["ALGO_ROOT"]).resolve()
sys.path[:0] = [
    str(ROOT / "sensory/runs/rank1_recovery_current/restart_20261020"),
    str(ROOT / "sensory/runs/rank1_recovery_current/restart_20260929"),
    str(ROOT / "sensory"),
]

from rank1_20260819.fit_fir_null_disagreement_gate import (
    EXPECTED_TITLES,
    align_concatenated,
    common_layout,
    layout_from_summary,
    score_row_indices,
    split_blocks,
    standardize_parts,
    temporal_source_rows_blockwise,
)
from rank1_20260819.scoring import media_group, pearson_columns, validate_submission

OFFSETS = (-3, -2, -1, 0, 1, 2, 3)
SUBJECTS = ("sub-01", "sub-02", "sub-03", "sub-05")
MOVIES = ("chaplin", "mononoke", "passepartout", "planetearth", "pulpfiction", "wot")

CAND_NAMES = (
    "ming32_pca64_all4",
    "tlive32_hybrid64_pls16_joint4",
    "minicpm36_pca56_all4",
    "minicpm_apm_internal_p256_s1236",
    "minicpm_vpm_internal_p256_s1236",
    "vpm_arm_A",
    "vpm_arm_B",
    "vpm_arm_C",
    "vpm_arm_D",
    "apm_full348_p256",
    "mimo5_p128_all4",
    "mimo12_p64_all4",
    "qwen3_thinking_p128_all4",
    "qwen25_7b_p128_all4",
    "qwen25_3b_p128_all4",
    "minicpm_V_only_p128_all4",
    "minicpm_A_only_p128_all4",
    "minicpm_T_only_p128_all4",
)

UNTOUCHED_QWENGEMMA = (
    "qwenGemma_Friends1536_clipCorr05w4_GELU768_JL512_fixed16_fresh_all4_local75_20261009_nestedbank",
    "qwenGemma_Friends1536_clipCorr_GELU768_JL512_fixed16_fresh_all4_local75_20261009_nestedbank",
    "qwenGemma_Friends1536_differencePlusProduct768_clipCorr05w4_JL512_fixed32_fresh_all4_local75_20261009_nestedbank",
    "qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_fresh_all4_local75_20261008_nestedbank",
    "qwenGemma_Friends1536_sumPlusProduct768_clipCorr01w4_JL512_fixed16_fresh_all4_local75_20261009_nestedbank",
    "qwenGemma_Friends768_crossOmni_tanhProduct768_common287_fresh_all4_local75_20261009_nestedbank",
)


def apply_7tap_blockwise(parts: list[np.ndarray], lengths: tuple[int, ...], d: np.ndarray) -> np.ndarray:
    cat = np.concatenate(parts, axis=0)
    src = temporal_source_rows_blockwise(lengths, OFFSETS)
    return np.einsum("l,tlp->tp", d, cat[src]).astype(np.float64)


def lag_matrix(X: np.ndarray, lags: tuple[int, ...] = (-1, 0, 1)) -> np.ndarray:
    out = []
    for l in lags:
        if l == 0:
            out.append(X)
        elif l > 0:
            z = np.zeros_like(X)
            z[l:] = X[:-l]
            out.append(z)
        else:
            z = np.zeros_like(X)
            z[:l] = X[-l:]
            out.append(z)
    return np.concatenate(out, axis=1)


def orthogonalize_parcelwise_scored(u: np.ndarray, bases: list[np.ndarray]) -> np.ndarray:
    out = u.astype(np.float64, copy=True)
    out -= out.mean(axis=0, keepdims=True)
    q_list: list[np.ndarray] = []
    for b in bases:
        v = b.astype(np.float64, copy=True)
        v -= v.mean(axis=0, keepdims=True)
        for q in q_list:
            v -= np.mean(v * q, axis=0, keepdims=True) * q
        n = np.sqrt(np.mean(v**2, axis=0, keepdims=True))
        q = np.where(n > 1e-12, v / np.maximum(n, 1e-12), 0.0)
        q_list.append(q)
        out -= np.mean(out * q, axis=0, keepdims=True) * q
    return out


def orthogonalize_parcelwise_full_against_bases(
    u_full: np.ndarray, bases_full: list[np.ndarray], rows: np.ndarray, normalize: bool = True
) -> np.ndarray:
    out = u_full.astype(np.float64, copy=True)
    out -= out[rows].mean(axis=0, keepdims=True)
    q_list: list[np.ndarray] = []
    for b_full in bases_full:
        v = b_full.astype(np.float64, copy=True)
        v -= v[rows].mean(axis=0, keepdims=True)
        for q in q_list:
            proj = np.mean(v[rows] * q[rows], axis=0, keepdims=True)
            v -= proj * q
        n = np.sqrt(np.mean(v[rows] ** 2, axis=0, keepdims=True))
        q = np.where(n > 1e-12, v / np.maximum(n, 1e-12), 0.0)
        q_list.append(q)
        proj_u = np.mean(out[rows] * q[rows], axis=0, keepdims=True)
        out -= proj_u * q
    out -= out[rows].mean(axis=0, keepdims=True)
    if normalize:
        n_out = np.sqrt(np.mean(out[rows] ** 2, axis=0, keepdims=True))
        out = np.where(n_out > 1e-12, out / np.maximum(n_out, 1e-12), 0.0)
    return out


def apply_confidence_and_normalize_scored(u_orth: np.ndarray, gamma: float = 0.75) -> np.ndarray:
    x = u_orth.astype(np.float64, copy=True)
    x -= x.mean(axis=0, keepdims=True)
    rms = np.sqrt(np.mean(x**2, axis=0, keepdims=True))
    unit = np.where(rms > 1e-12, x / np.maximum(rms, 1e-12), 0.0)
    conf = (rms / np.maximum(np.sqrt(np.mean(rms**2)), 1e-12)) ** gamma
    weighted = unit * conf
    weighted -= weighted.mean(axis=0, keepdims=True)
    g_rms = float(np.sqrt(np.mean(weighted**2)))
    if g_rms > 1e-12:
        weighted /= g_rms
    return weighted


def apply_confidence_and_normalize_full(
    u_orth_full: np.ndarray, rows: np.ndarray, gamma: float = 0.75
) -> tuple[np.ndarray, float]:
    x = u_orth_full.astype(np.float64, copy=True)
    x -= x[rows].mean(axis=0, keepdims=True)
    rms = np.sqrt(np.mean(x[rows] ** 2, axis=0, keepdims=True))
    unit = np.where(rms > 1e-12, x / np.maximum(rms, 1e-12), 0.0)
    conf = (rms / np.maximum(np.sqrt(np.mean(rms**2)), 1e-12)) ** gamma
    weighted = unit * conf
    weighted -= weighted[rows].mean(axis=0, keepdims=True)
    g_rms = float(np.sqrt(np.mean(weighted[rows] ** 2)))
    if g_rms > 1e-12:
        weighted /= g_rms
    return weighted, g_rms


def add_tapered_delta_and_standardize(
    base_p1: np.ndarray,
    base_p2: np.ndarray,
    d_sc1: np.ndarray,
    d_sc2: np.ndarray,
    coeff: float,
) -> tuple[np.ndarray, np.ndarray]:
    """Apply coeff * d_sc on scored rows with smooth boundary taper on unscored rows, then standardize on scored rows."""
    out1 = base_p1.astype(np.float64).copy()
    out2 = base_p2.astype(np.float64).copy()
    if abs(coeff) > 1e-12:
        taper = np.array([0.2, 0.4, 0.6, 0.8, 1.0], dtype=np.float64)[:, None]
        out1[5:-5] += coeff * d_sc1
        out1[:5] += coeff * taper * d_sc1[0:1]
        out1[-5:] += coeff * taper[::-1] * d_sc1[-1:]
        out2[5:-5] += coeff * d_sc2
        out2[:5] += coeff * taper * d_sc2[0:1]
        out2[-5:] += coeff * taper[::-1] * d_sc2[-1:]
    cat_sc = np.concatenate([out1[5:-5], out2[5:-5]], axis=0)
    mean = cat_sc.mean(axis=0, keepdims=True)
    std = np.maximum(np.sqrt(np.mean((cat_sc - mean) ** 2, axis=0, keepdims=True)), 1e-12)
    return ((out1 - mean) / std).astype(np.float32), ((out2 - mean) / std).astype(np.float32)


def save_zip(pred: dict, npy_path: Path, zip_path: Path) -> None:
    npy_path.parent.mkdir(parents=True, exist_ok=True)
    np.save(npy_path, pred, allow_pickle=True)
    with zipfile.ZipFile(zip_path, "w", compression=zipfile.ZIP_DEFLATED, compresslevel=6) as zf:
        zf.write(npy_path, arcname="submission.npy")


def fit_cand_gram_weights(
    C_orth_list: list[np.ndarray],
    Y_res_list: list[np.ndarray],
    yeo: np.ndarray,
    ridge: float = 3.0,
    net_share: float = 0.30,
) -> np.ndarray:
    """Solve joint E x E Gram ridge per parcel with Yeo-7 network shrinkage."""
    E, _, P = C_orth_list[0].shape
    G_p = np.zeros((P, E, E), dtype=np.float64)
    rhs_p = np.zeros((P, E), dtype=np.float64)
    n_t = float(len(C_orth_list))
    for X, Y_res in zip(C_orth_list, Y_res_list):
        T_len = float(X.shape[1])
        Xp = np.transpose(X, (2, 0, 1))  # (P, E, T)
        G_p += (Xp @ np.transpose(Xp, (0, 2, 1))) / (T_len * n_t)
        rhs_p += np.mean(X * Y_res[None, :, :], axis=1).T / n_t

    G_reg = G_p.copy()
    rhs_reg = rhs_p.copy()
    for net_id in range(7):
        idx = np.where(yeo == net_id)[0]
        if idx.size > 0:
            G_net = G_p[idx].mean(axis=0, keepdims=True)
            rhs_net = rhs_p[idx].mean(axis=0, keepdims=True)
            G_reg[idx] = (1.0 - net_share) * G_p[idx] + net_share * G_net
            rhs_reg[idx] = (1.0 - net_share) * rhs_p[idx] + net_share * rhs_net

    W = np.linalg.solve(G_reg + ridge * np.eye(E, dtype=np.float64)[None], rhs_reg[..., None])[..., 0]  # (P, E)
    return W.T  # (E, P)


def main() -> None:
    r29 = ROOT / "sensory/runs/rank1_recovery_current/restart_20260929"
    r21 = ROOT / "sensory/runs/rank1_recovery_current/restart_20261021_omni_only"
    base_dir = r21 / "omni_increment_gates_v1"
    gatebanks = base_dir / "gatebanks"
    out_dir = base_dir / "probes_stage5_xsub_spatial_gram_on_A4"
    out_dir.mkdir(parents=True, exist_ok=True)

    membership = json.loads(
        (r29 / "qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_SCI134_frozen_membership_before_any_fit_20261008.json").read_text()
    )
    NETS = ("Vis", "SomMot", "DorsAttn", "SalVentAttn", "Limbic", "Cont", "Default")
    yeo_str = np.load(ROOT / "yeo7_labels_1000.npy", allow_pickle=False)
    yeo = np.array([NETS.index(str(x)) for x in yeo_str], dtype=np.int64)
    hemi = np.array([0 if i < 500 else 1 for i in range(1000)], dtype=np.int64)
    groups14 = hemi * 7 + yeo

    stage1_dir = base_dir / "probes_all4_multi8_fir7_on972781"
    stage2_dir = base_dir / "probes_stage2_spatial_on_A1"
    stage3_dir = base_dir / "probes_stage3_superpool_on_A2"
    stage4_dir = base_dir / "probes_stage4_newomni_vpm_on_A3"

    # Load previous stage OOD predictions and directions
    anchor_972781 = np.load(
        r29 / "probe-n130-s01-grid625-on972538-20261010/ood_n130_s01_grid625_20261010.npy", allow_pickle=True
    ).item()
    delta1_ood = np.load(stage1_dir / "ood_delta_multi8_all4.npy", allow_pickle=True).item()
    A1_ood = np.load(stage2_dir / "vertex_stage1_A1.npy", allow_pickle=True).item()
    delta2_ood = np.load(stage2_dir / "ood_delta_stage2_spatial_all4.npy", allow_pickle=True).item()
    A2_ood = np.load(stage3_dir / "vertex_stage2_A2.npy", allow_pickle=True).item()
    delta3_ood = np.load(stage3_dir / "ood_delta_stage3_superpool_all4.npy", allow_pickle=True).item()
    A3_ood = np.load(stage3_dir / "vertex_stage3_A3.npy", allow_pickle=True).item()
    delta4_ood = np.load(stage4_dir / "ood_delta_stage4_newomni_vpm_all4.npy", allow_pickle=True).item()
    A4_ood = np.load(stage4_dir / "vertex_stage4_A4.npy", allow_pickle=True).item()

    stage4_report = json.loads((stage4_dir / "stage4_report.json").read_text())

    # Load materialized hierarchical network-routed OOD pools from restart_20261021_omni_only
    pool_minicpm = np.load(r21 / "minicpm_expanded_nested_pool_v1/ood_minicpm_expanded_pool.npy", allow_pickle=True).item()
    pool_ming = np.load(r21 / "ming_expanded_nested_pool_v1/ood_ming_expanded_pool.npy", allow_pickle=True).item()
    pool_nested = np.load(r21 / "nested_refit_pool_v2/ood_nested_refit_pool.npy", allow_pickle=True).item()
    pool_expanded = np.load(r21 / "expanded_internal_pool_v1/ood_expanded_internal_pool.npy", allow_pickle=True).item()
    pool_net = np.load(r21 / "network_pool_v1/ood_omni_network_pool.npy", allow_pickle=True).item()

    nested_map = {
        "ming32_pca64_all4": r21 / "ming_nested_refit_v1",
        "tlive32_hybrid64_pls16_joint4": r21 / "nested_refit_banks_v2/tlive",
        "minicpm36_pca56_all4": r21 / "minicpm_decoder_nested_refit_v1",
        "minicpm_apm_internal_p256_s1236": r21 / "nested_refit_banks_v1/apm",
        "minicpm_vpm_internal_p256_s1236": r21 / "nested_refit_banks_v1/vpm",
    }

    cand18_paths = [gatebanks / c for c in CAND_NAMES]
    qg6_paths = [r29 / u for u in UNTOUCHED_QWENGEMMA]
    all24_cand_paths = cand18_paths + qg6_paths

    layouts_c = [layout_from_summary(json.loads((p / "summary.json").read_text()), "sub-01") for p in all24_cand_paths]
    layout = common_layout(layouts_c)

    # First pass: load Movie10 & OOD data for all 4 subjects so cross-subject alignment has all 4 subjects ready
    sub_Y: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_B_m10: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_ref_early_m10: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_ref_late_m10: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_cand24_m10: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_nested5_outer: dict[str, dict[str, dict[str, np.ndarray]]] = {s: {} for s in SUBJECTS}
    sub_nested5_dep: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}

    sub_B_ood_full: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_A4_ood_full: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_cand29_ood_full: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_ood_rows: dict[str, np.ndarray] = {}
    sub_ood_lengths: dict[str, tuple[int, ...]] = {}
    sub_anchor_scales: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}

    for sub in SUBJECTS:
        print(f"[stage5] Loading Movie10 + OOD banks for {sub} ...", flush=True)
        refs = membership["references"][sub]
        ref_paths = [r29 / r["name"] for r in refs]
        R = len(refs)
        n_early = max(1, int(0.75 * R))

        s_layouts = [layout_from_summary(json.loads((p / "summary.json").read_text()), sub) for p in ref_paths + all24_cand_paths]
        preds_m10 = []
        truth_m10 = None
        for p, lay in zip(ref_paths + all24_cand_paths, s_layouts):
            with np.load(p / "s06_dump.npz", allow_pickle=False) as z:
                pr = align_concatenated(z[f"{sub}_strict_title_pred"], lay, layout)
                preds_m10.append(split_blocks(pr, layout))
                if truth_m10 is None:
                    tr = align_concatenated(z[f"{sub}_truth"], lay, layout)
                    truth_m10 = split_blocks(tr, layout)

        # Load learned 7-tap filters for CAND_NAMES[:18] from stage4_report
        d_k_18 = [np.asarray(stage4_report["subjects"][sub]["learned_7tap_filters"][c], dtype=np.float64) for c in CAND_NAMES]

        # Load the 5 nested-refit banks (outer_<held> and deployment)
        nested_outer_blocks = {held: [] for held in EXPECTED_TITLES}
        nested_dep_blocks = []
        for idx, cname in enumerate(CAND_NAMES[:5]):
            np_path = nested_map[cname] / f"{sub}_nested.npz"
            lay = s_layouts[R + idx]
            with np.load(np_path, allow_pickle=False) as zn:
                for held in EXPECTED_TITLES:
                    nested_outer_blocks[held].append(split_blocks(align_concatenated(zn[f"outer_{held}"], lay, layout), layout))
                nested_dep_blocks.append(split_blocks(align_concatenated(zn["deployment"], lay, layout), layout))

        for title in EXPECTED_TITLES:
            keys = tuple(k for k in layout.keys if media_group(k) == title)
            lengths = tuple(int(truth_m10[k].shape[0]) for k in keys)
            rows = score_row_indices(lengths, 5)
            Y = np.concatenate(standardize_parts([truth_m10[k] for k in keys], 5)[0], axis=0)[rows].astype(np.float64)
            sub_Y[sub][title] = Y

            R_sc = np.stack([np.concatenate(standardize_parts([b[k] for k in keys], 5)[0], axis=0)[rows] for b in preds_m10[:R]], axis=0)
            ef = R_sc[:n_early].mean(0).astype(np.float64)
            lf = R_sc[n_early:].mean(0).astype(np.float64)
            ef -= ef.mean(0, keepdims=True)
            ef /= np.maximum(np.sqrt(np.mean(ef**2, 0, keepdims=True)), 1e-12)
            lf -= lf.mean(0, keepdims=True)
            lf /= np.maximum(np.sqrt(np.mean(lf**2, 0, keepdims=True)), 1e-12)
            sub_ref_early_m10[sub][title] = ef
            sub_ref_late_m10[sub][title] = lf

            c24_list = []
            for idx, b in enumerate(preds_m10[R:]):
                parts_std = standardize_parts([b[k] for k in keys], 5)[0]
                if idx < 18 and ("vpm" in CAND_NAMES[idx]):
                    full_filt = apply_7tap_blockwise(parts_std, lengths, d_k_18[idx])
                    sc = full_filt[rows]
                else:
                    sc = np.concatenate(parts_std, axis=0)[rows].astype(np.float64)
                sc -= sc.mean(0, keepdims=True)
                sc /= np.maximum(np.sqrt(np.mean(sc**2, 0, keepdims=True)), 1e-12)
                c24_list.append(sc)
            C24_sc = np.stack(c24_list, axis=0)
            sub_cand24_m10[sub][title] = C24_sc

            # Nested 5 banks on title under each outer held and under deployment
            for held in EXPECTED_TITLES:
                if held not in sub_nested5_outer[sub]:
                    sub_nested5_outer[sub][held] = {}
                n5_list = []
                for idx in range(5):
                    nb = nested_outer_blocks[held][idx]
                    parts_std = standardize_parts([nb[k] for k in keys], 5)[0]
                    if "vpm" in CAND_NAMES[idx]:
                        sc = apply_7tap_blockwise(parts_std, lengths, d_k_18[idx])[rows]
                    else:
                        sc = np.concatenate(parts_std, axis=0)[rows].astype(np.float64)
                    sc -= sc.mean(0, keepdims=True)
                    sc /= np.maximum(np.sqrt(np.mean(sc**2, 0, keepdims=True)), 1e-12)
                    n5_list.append(sc)
                sub_nested5_outer[sub][held][title] = np.stack(n5_list, axis=0)

            n5_dep_list = []
            for idx in range(5):
                nb = nested_dep_blocks[idx]
                parts_std = standardize_parts([nb[k] for k in keys], 5)[0]
                if "vpm" in CAND_NAMES[idx]:
                    sc = apply_7tap_blockwise(parts_std, lengths, d_k_18[idx])[rows]
                else:
                    sc = np.concatenate(parts_std, axis=0)[rows].astype(np.float64)
                sc -= sc.mean(0, keepdims=True)
                sc /= np.maximum(np.sqrt(np.mean(sc**2, 0, keepdims=True)), 1e-12)
                n5_dep_list.append(sc)
            sub_nested5_dep[sub][title] = np.stack(n5_dep_list, axis=0)

            bf = 0.7 * ef + 0.3 * lf
            bf -= bf.mean(0, keepdims=True)
            bf /= np.maximum(np.sqrt(np.mean(bf**2, 0, keepdims=True)), 1e-12)
            cf18 = C24_sc[:18].mean(0)
            cf18 -= cf18.mean(0, keepdims=True)
            cf18 /= np.maximum(np.sqrt(np.mean(cf18**2, 0, keepdims=True)), 1e-12)
            comb = bf + 0.24 * cf18
            comb -= comb.mean(0, keepdims=True)
            comb /= np.maximum(np.sqrt(np.mean(comb**2, 0, keepdims=True)), 1e-12)
            sub_B_m10[sub][title] = comb

        # Load OOD predictions for refs and all24_cands
        ref_oods = [np.load(p / "ood_pred.npy", allow_pickle=True).item()[sub] for p in ref_paths]
        cand24_oods = [np.load(p / "ood_pred.npy", allow_pickle=True).item()[sub] for p in all24_cand_paths]

        for movie in MOVIES:
            stems = (f"{movie}1", f"{movie}2")
            a4_parts_raw = [A4_ood[sub][s] for s in stems]
            lengths = tuple(int(x.shape[0]) for x in a4_parts_raw)
            rows = score_row_indices(lengths, 5)
            sub_ood_rows[movie] = rows
            sub_ood_lengths[movie] = lengths

            anch_parts_std, _, anch_sc, _ = standardize_parts([anchor_972781[sub][s] for s in stems], 5)
            sub_anchor_scales[sub][movie] = anch_sc

            a4_std = np.concatenate(standardize_parts(a4_parts_raw, 5)[0], axis=0).astype(np.float64)
            a4_std -= a4_std[rows].mean(0, keepdims=True)
            a4_std /= np.maximum(np.sqrt(np.mean(a4_std[rows] ** 2, 0, keepdims=True)), 1e-12)
            sub_A4_ood_full[sub][movie] = a4_std

            R_ood = np.stack([np.concatenate(standardize_parts([ro[s] for s in stems], 5)[0], axis=0) for ro in ref_oods], axis=0)
            ef_ood = R_ood[:n_early].mean(0).astype(np.float64)
            lf_ood = R_ood[n_early:].mean(0).astype(np.float64)
            ef_ood -= ef_ood[rows].mean(0, keepdims=True)
            ef_ood /= np.maximum(np.sqrt(np.mean(ef_ood[rows] ** 2, 0, keepdims=True)), 1e-12)
            lf_ood -= lf_ood[rows].mean(0, keepdims=True)
            lf_ood /= np.maximum(np.sqrt(np.mean(lf_ood[rows] ** 2, 0, keepdims=True)), 1e-12)
            bf_ood = 0.7 * ef_ood + 0.3 * lf_ood
            bf_ood -= bf_ood[rows].mean(0, keepdims=True)
            bf_ood /= np.maximum(np.sqrt(np.mean(bf_ood[rows] ** 2, 0, keepdims=True)), 1e-12)

            c29_ood_list = []
            for idx, co in enumerate(cand24_oods):
                raw_p = [co[s] for s in stems]
                p_std = standardize_parts(raw_p, 5)[0]
                if idx < 18 and ("vpm" in CAND_NAMES[idx]):
                    c_full = apply_7tap_blockwise(p_std, lengths, d_k_18[idx])
                else:
                    c_full = np.concatenate(p_std, axis=0).astype(np.float64)
                c_full -= c_full[rows].mean(0, keepdims=True)
                c_full /= np.maximum(np.sqrt(np.mean(c_full[rows] ** 2, 0, keepdims=True)), 1e-12)

                # Reliability & Movie-Adaptive Modality Routing on OOD
                stds = [np.sqrt(np.mean((p[5:-5] - p[5:-5].mean(0, keepdims=True)) ** 2, axis=0)) for p in raw_p]
                med_std = float(np.median(np.mean(stds, axis=0)))
                rho = float(np.clip(med_std / 0.12, 0.1, 1.0))
                cname = CAND_NAMES[idx] if idx < 18 else UNTOUCHED_QWENGEMMA[idx - 18]
                if movie == "chaplin":
                    if "apm" in cname or "_A_only" in cname:
                        rho = 0.02
                    elif "vpm" in cname or "_V_only" in cname or "ming" in cname:
                        rho *= 1.25
                elif movie == "passepartout":
                    if "_T_only" in cname or "thinking" in cname:
                        rho *= 0.50
                    elif "vpm" in cname or "_V_only" in cname or "ming" in cname:
                        rho *= 1.20
                c29_ood_list.append(c_full * rho)

            # Append no duplicates: E=24 maps 1-to-1 to the 24 candidate banks (with 0..4 using nested refits on Movie10)
            C24_ood = np.stack(c29_ood_list, axis=0)
            sub_cand29_ood_full[sub][movie] = C24_ood

            cf18_ood = C24_ood[:18].mean(0)
            cf18_ood -= cf18_ood[rows].mean(0, keepdims=True)
            cf18_ood /= np.maximum(np.sqrt(np.mean(cf18_ood[rows] ** 2, 0, keepdims=True)), 1e-12)
            b_ood = bf_ood + 0.24 * cf18_ood
            b_ood -= b_ood[rows].mean(0, keepdims=True)
            b_ood /= np.maximum(np.sqrt(np.mean(b_ood[rows] ** 2, 0, keepdims=True)), 1e-12)
            sub_B_ood_full[sub][movie] = 0.55 * a4_std + 0.45 * b_ood
            sub_B_ood_full[sub][movie] -= sub_B_ood_full[sub][movie][rows].mean(0, keepdims=True)
            sub_B_ood_full[sub][movie] /= np.maximum(np.sqrt(np.mean(sub_B_ood_full[sub][movie][rows] ** 2, 0, keepdims=True)), 1e-12)

        del preds_m10, truth_m10, ref_oods, cand24_oods
        gc.collect()

    # Second pass: 4-fold strictly leak-free Movie10 CV + full Movie10 deployment fit + OOD materialization
    full_delta5: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    summary_report: dict[str, dict] = {"subjects": {}}

    for sub in SUBJECTS:
        donors = [d for d in SUBJECTS if d != sub]
        cv_gains_xsub = {}
        cv_gains_self = {}
        cv_gains_cand = {}
        cv_gains_total = {}

        for held in EXPECTED_TITLES:
            tr_titles = [t for t in EXPECTED_TITLES if t != held]
            G_3d = np.zeros((3000, 3000), dtype=np.float64)
            rhs_3d = np.zeros((3000, 1000), dtype=np.float64)
            G_dlag = np.zeros((3000, 3000), dtype=np.float64)
            rhs_dlag = np.zeros((3000, 1000), dtype=np.float64)
            w_same = np.zeros((3, 1000), dtype=np.float64)

            G_self = np.zeros((1000, 1000), dtype=np.float64)
            rhs_self = np.zeros((1000, 1000), dtype=np.float64)
            G_sdt = np.zeros((2000, 2000), dtype=np.float64)
            rhs_sdt = np.zeros((2000, 1000), dtype=np.float64)

            C_orth_tr = []
            Y_res_tr = []

            for t in tr_titles:
                B_s = sub_B_m10[sub][t]
                Y_s = sub_Y[sub][t]
                r0 = np.mean(B_s * Y_s, 0, keepdims=True)
                Y_res = Y_s - r0 * B_s
                Y_res_tr.append(Y_res)
                T_len = float(B_s.shape[0])

                D_list = [sub_B_m10[d][t] for d in donors]
                D_cat = np.concatenate(D_list, axis=1)
                G_3d += (D_cat.T @ D_cat) / (T_len * 3.0)
                rhs_3d += (D_cat.T @ Y_res) / (T_len * 3.0)

                D_mean = np.mean(D_list, axis=0)
                D_mean -= D_mean.mean(0, keepdims=True)
                D_mean /= np.maximum(np.sqrt(np.mean(D_mean**2, 0, keepdims=True)), 1e-12)
                D_lag = lag_matrix(D_mean, (-1, 0, 1))
                G_dlag += (D_lag.T @ D_lag) / (T_len * 3.0)
                rhs_dlag += (D_lag.T @ Y_res) / (T_len * 3.0)

                D_stack = np.stack(D_list, axis=0)
                D_orth = D_stack - np.mean(D_stack * B_s[None], 1, keepdims=True) * B_s[None]
                w_same += np.maximum(0.0, np.mean(D_orth * Y_res[None], axis=1)) / 3.0

                G_self += (B_s.T @ B_s) / (T_len * 3.0)
                rhs_self += (B_s.T @ Y_res) / (T_len * 3.0)

                B_dt = lag_matrix(B_s, (-1, 1))
                G_sdt += (B_dt.T @ B_dt) / (T_len * 3.0)
                rhs_sdt += (B_dt.T @ Y_res) / (T_len * 3.0)

                # Strictly leak-free 24 candidates on training title t (replacing 0..4 with outer_<held> nested refits!)
                C24_t = sub_cand24_m10[sub][t].copy()
                C24_t[:5] = sub_nested5_outer[sub][held][t]
                d14_t = sub_cand24_m10[sub][t][:18].mean(0)
                bases_t = [B_s, sub_ref_early_m10[sub][t], sub_ref_late_m10[sub][t], d14_t]
                C24_orth = np.stack([orthogonalize_parcelwise_scored(C24_t[e], bases_t) for e in range(24)], axis=0)
                C_orth_tr.append(C24_orth)

            W_3d = np.linalg.solve(G_3d + 85.0 * np.eye(3000), rhs_3d)
            W_dlag = np.linalg.solve(G_dlag + 95.0 * np.eye(3000), rhs_dlag)
            W_self = np.linalg.solve(G_self + 45.0 * np.eye(1000), rhs_self)
            np.fill_diagonal(W_self, 0.0)
            W_sdt = np.linalg.solve(G_sdt + 95.0 * np.eye(2000), rhs_sdt)
            W_cand = fit_cand_gram_weights(C_orth_tr, Y_res_tr, yeo, ridge=3.5, net_share=0.30)

            # Evaluate on held
            B_te = sub_B_m10[sub][held]
            Y_te = sub_Y[sub][held]
            d14_te = sub_cand24_m10[sub][held][:18].mean(0)
            bases_te = [B_te, sub_ref_early_m10[sub][held], sub_ref_late_m10[sub][held], d14_te]

            D_te_list = [sub_B_m10[d][held] for d in donors]
            D_cat_te = np.concatenate(D_te_list, axis=1)
            D_mean_te = np.mean(D_te_list, axis=0)
            D_mean_te -= D_mean_te.mean(0, keepdims=True)
            D_mean_te /= np.maximum(np.sqrt(np.mean(D_mean_te**2, 0, keepdims=True)), 1e-12)
            D_lag_te = lag_matrix(D_mean_te, (-1, 0, 1))
            D_stack_te = np.stack(D_te_list, axis=0)
            D_orth_te = D_stack_te - np.mean(D_stack_te * B_te[None], 1, keepdims=True) * B_te[None]

            dx_3d = orthogonalize_parcelwise_scored(D_cat_te @ W_3d, bases_te)
            dx_lag = orthogonalize_parcelwise_scored(D_lag_te @ W_dlag, bases_te)
            dx_same = orthogonalize_parcelwise_scored(np.einsum("dp,dtp->tp", w_same, D_orth_te), bases_te)
            d_xsub = apply_confidence_and_normalize_scored(0.55 * dx_3d + 0.30 * dx_lag + 0.15 * dx_same, gamma=0.75)

            ds_sp = orthogonalize_parcelwise_scored(B_te @ W_self, bases_te)
            ds_dt = orthogonalize_parcelwise_scored(lag_matrix(B_te, (-1, 1)) @ W_sdt, bases_te)
            d_self = apply_confidence_and_normalize_scored(0.75 * ds_sp + 0.25 * ds_dt, gamma=0.75)

            C24_te = sub_cand24_m10[sub][held].copy()
            C24_te[:5] = sub_nested5_outer[sub][held][held]
            C24_te_orth = np.stack([orthogonalize_parcelwise_scored(C24_te[e], bases_te) for e in range(24)], axis=0)
            dc_raw = orthogonalize_parcelwise_scored(np.einsum("ep,etp->tp", W_cand, C24_te_orth), bases_te)
            d_cand = apply_confidence_and_normalize_scored(dc_raw, gamma=0.75)

            d_tot = orthogonalize_parcelwise_scored(0.45 * d_xsub + 0.25 * d_self + 0.30 * d_cand, bases_te)
            d_tot = apply_confidence_and_normalize_scored(d_tot, gamma=0.75)

            r_b = float(pearson_columns(B_te, Y_te).mean())
            cv_gains_xsub[held] = float(pearson_columns(B_te + 0.09 * d_xsub, Y_te).mean()) - r_b
            cv_gains_self[held] = float(pearson_columns(B_te + 0.07 * d_self, Y_te).mean()) - r_b
            cv_gains_cand[held] = float(pearson_columns(B_te + 0.08 * d_cand, Y_te).mean()) - r_b
            cv_gains_total[held] = float(pearson_columns(B_te + 0.11 * d_tot, Y_te).mean()) - r_b

        fold_str = {k: round(v, 5) for k, v in cv_gains_total.items()}
        print(
            f"[stage5 CV] {sub}: xsub={np.mean(list(cv_gains_xsub.values())):+.6f} | "
            f"self_sp={np.mean(list(cv_gains_self.values())):+.6f} | "
            f"cand24_gram={np.mean(list(cv_gains_cand.values())):+.6f} | "
            f"TOTAL={np.mean(list(cv_gains_total.values())):+.6f} "
            f"(folds={fold_str})",
            flush=True,
        )

        # Fit deployment operators on ALL 4 Movie10 titles (using deployment nested refits for the 5 nested banks)
        G_3d_dep = np.zeros((3000, 3000), dtype=np.float64)
        rhs_3d_dep = np.zeros((3000, 1000), dtype=np.float64)
        G_dlag_dep = np.zeros((3000, 3000), dtype=np.float64)
        rhs_dlag_dep = np.zeros((3000, 1000), dtype=np.float64)
        w_same_dep = np.zeros((3, 1000), dtype=np.float64)

        G_self_dep = np.zeros((1000, 1000), dtype=np.float64)
        rhs_self_dep = np.zeros((1000, 1000), dtype=np.float64)
        G_sdt_dep = np.zeros((2000, 2000), dtype=np.float64)
        rhs_sdt_dep = np.zeros((2000, 1000), dtype=np.float64)

        C_orth_all = []
        Y_res_all = []

        for t in EXPECTED_TITLES:
            B_s = sub_B_m10[sub][t]
            Y_s = sub_Y[sub][t]
            r0 = np.mean(B_s * Y_s, 0, keepdims=True)
            Y_res = Y_s - r0 * B_s
            Y_res_all.append(Y_res)
            T_len = float(B_s.shape[0])

            D_list = [sub_B_m10[d][t] for d in donors]
            D_cat = np.concatenate(D_list, axis=1)
            G_3d_dep += (D_cat.T @ D_cat) / (T_len * 4.0)
            rhs_3d_dep += (D_cat.T @ Y_res) / (T_len * 4.0)

            D_mean = np.mean(D_list, axis=0)
            D_mean -= D_mean.mean(0, keepdims=True)
            D_mean /= np.maximum(np.sqrt(np.mean(D_mean**2, 0, keepdims=True)), 1e-12)
            D_lag = lag_matrix(D_mean, (-1, 0, 1))
            G_dlag_dep += (D_lag.T @ D_lag) / (T_len * 4.0)
            rhs_dlag_dep += (D_lag.T @ Y_res) / (T_len * 4.0)

            D_stack = np.stack(D_list, axis=0)
            D_orth = D_stack - np.mean(D_stack * B_s[None], 1, keepdims=True) * B_s[None]
            w_same_dep += np.maximum(0.0, np.mean(D_orth * Y_res[None], axis=1)) / 4.0

            G_self_dep += (B_s.T @ B_s) / (T_len * 4.0)
            rhs_self_dep += (B_s.T @ Y_res) / (T_len * 4.0)

            B_dt = lag_matrix(B_s, (-1, 1))
            G_sdt_dep += (B_dt.T @ B_dt) / (T_len * 4.0)
            rhs_sdt_dep += (B_dt.T @ Y_res) / (T_len * 4.0)

            C24_t = sub_cand24_m10[sub][t].copy()
            C24_t[:5] = sub_nested5_dep[sub][t]
            d14_t = sub_cand24_m10[sub][t][:18].mean(0)
            bases_t = [B_s, sub_ref_early_m10[sub][t], sub_ref_late_m10[sub][t], d14_t]
            C24_orth = np.stack([orthogonalize_parcelwise_scored(C24_t[e], bases_t) for e in range(24)], axis=0)
            C_orth_all.append(C24_orth)

        W_3d_dep = np.linalg.solve(G_3d_dep + 85.0 * np.eye(3000), rhs_3d_dep)
        W_dlag_dep = np.linalg.solve(G_dlag_dep + 95.0 * np.eye(3000), rhs_dlag_dep)
        W_self_dep = np.linalg.solve(G_self_dep + 45.0 * np.eye(1000), rhs_self_dep)
        np.fill_diagonal(W_self_dep, 0.0)
        W_sdt_dep = np.linalg.solve(G_sdt_dep + 95.0 * np.eye(2000), rhs_sdt_dep)
        W_cand_dep = fit_cand_gram_weights(C_orth_all, Y_res_all, yeo, ridge=3.5, net_share=0.30)

        # Materialize OOD orthogonal increment for each of the 6 OOD movies
        for movie in MOVIES:
            stems = (f"{movie}1", f"{movie}2")
            rows = sub_ood_rows[movie]
            lengths = sub_ood_lengths[movie]

            anch_full = np.concatenate(standardize_parts([anchor_972781[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A1_full = np.concatenate(standardize_parts([A1_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A2_full = np.concatenate(standardize_parts([A2_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A3_full = np.concatenate(standardize_parts([A3_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A4_full = sub_A4_ood_full[sub][movie]
            B_self_full = sub_B_ood_full[sub][movie]

            d1_full = np.concatenate([delta1_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d2_full = np.concatenate([delta2_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d3_full = np.concatenate([delta3_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d4_full = np.concatenate([delta4_ood[sub][s] for s in stems], axis=0).astype(np.float64)

            basis_m = [
                anch_full,
                B_self_full,
                d1_full,
                A1_full,
                d2_full,
                A2_full,
                d3_full,
                A3_full,
                d4_full,
                A4_full,
            ]

            # 1. Cross-subject 3000->1000 hyperalignment + 3-lag spatiotemporal + same-parcel donor ridge on OOD
            D_ood_list = [sub_B_ood_full[d][movie] for d in donors]
            D_cat_ood = np.concatenate(D_ood_list, axis=1)
            D_mean_ood = np.mean(D_ood_list, axis=0)
            D_mean_ood -= D_mean_ood[rows].mean(0, keepdims=True)
            D_mean_ood /= np.maximum(np.sqrt(np.mean(D_mean_ood[rows] ** 2, 0, keepdims=True)), 1e-12)
            D_lag_ood = lag_matrix(D_mean_ood, (-1, 0, 1))
            D_stack_ood = np.stack(D_ood_list, axis=0)
            D_orth_ood = D_stack_ood - np.mean(D_stack_ood[:, rows] * B_self_full[None, rows], 1, keepdims=True) * B_self_full[None]

            dx_3d_m = orthogonalize_parcelwise_full_against_bases(D_cat_ood @ W_3d_dep, basis_m, rows)
            dx_lag_m = orthogonalize_parcelwise_full_against_bases(D_lag_ood @ W_dlag_dep, basis_m, rows)
            dx_same_m = orthogonalize_parcelwise_full_against_bases(np.einsum("dp,dtp->tp", w_same_dep, D_orth_ood), basis_m, rows)
            d_xsub_m = orthogonalize_parcelwise_full_against_bases(0.55 * dx_3d_m + 0.30 * dx_lag_m + 0.15 * dx_same_m, basis_m, rows)
            d_xsub_m, _ = apply_confidence_and_normalize_full(d_xsub_m, rows, gamma=0.75)

            # 2. Within-subject 1000->1000 off-diagonal spatial + 2000->1000 temporal derivative transfer on OOD
            ds_sp_m = orthogonalize_parcelwise_full_against_bases(B_self_full @ W_self_dep, basis_m, rows)
            ds_dt_m = orthogonalize_parcelwise_full_against_bases(lag_matrix(B_self_full, (-1, 1)) @ W_sdt_dep, basis_m, rows)
            d_self_m = orthogonalize_parcelwise_full_against_bases(0.75 * ds_sp_m + 0.25 * ds_dt_m, basis_m, rows)
            d_self_m, _ = apply_confidence_and_normalize_full(d_self_m, rows, gamma=0.75)

            # 3. 24-candidate Joint Gram-Ridge on OOD
            C24_ood_m = sub_cand29_ood_full[sub][movie]
            C24_orth_m = np.stack(
                [orthogonalize_parcelwise_full_against_bases(C24_ood_m[e], basis_m, rows, normalize=False) for e in range(24)],
                axis=0,
            )
            W_cand_m = W_cand_dep.copy()
            if movie == "chaplin":
                # Zero out audio-only banks in Vis (0), SomMot (1), DorsAttn (2) on silent film chaplin
                vis_som_dors = np.isin(yeo, [0, 1, 2])
                for a_idx in (3, 9, 16):
                    W_cand_m[a_idx, vis_som_dors] = 0.0
            d_cand_m = np.einsum("ep,etp->tp", W_cand_m, C24_orth_m)
            d_cand_m = orthogonalize_parcelwise_full_against_bases(d_cand_m, basis_m, rows)
            d_cand_m, _ = apply_confidence_and_normalize_full(d_cand_m, rows, gamma=0.75)

            # 4. Hierarchical network-routed OOD pools (minicpm_expanded, ming_expanded, nested_refit, and minicpm-expanded delta)
            p_mcpm = np.concatenate(standardize_parts([pool_minicpm[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_ming = np.concatenate(standardize_parts([pool_ming[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_nest = np.concatenate(standardize_parts([pool_nested[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_exp = np.concatenate(standardize_parts([pool_expanded[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_net = np.concatenate(standardize_parts([pool_net[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)

            # Also cross-subject hyperaligned donor minicpm_expanded pool!
            D_pool_cat = np.concatenate(
                [np.concatenate(standardize_parts([pool_minicpm[d][s] for s in stems], 5)[0], axis=0).astype(np.float64) for d in donors],
                axis=1,
            )
            dp_xsub = orthogonalize_parcelwise_full_against_bases(D_pool_cat @ W_3d_dep, basis_m, rows)

            dp_1 = orthogonalize_parcelwise_full_against_bases(p_mcpm, basis_m, rows)
            dp_2 = orthogonalize_parcelwise_full_against_bases(p_mcpm - p_exp, basis_m, rows)
            dp_3 = orthogonalize_parcelwise_full_against_bases(p_ming - p_nest, basis_m, rows)
            dp_4 = orthogonalize_parcelwise_full_against_bases(p_exp - p_net, basis_m, rows)
            d_pool_m = orthogonalize_parcelwise_full_against_bases(
                0.35 * dp_1 + 0.25 * dp_2 + 0.15 * dp_3 + 0.10 * dp_4 + 0.15 * dp_xsub, basis_m, rows
            )
            d_pool_m, _ = apply_confidence_and_normalize_full(d_pool_m, rows, gamma=0.75)

            # Combine all 4 orthogonal Stage-5 components
            d5_comb = 0.40 * d_xsub_m + 0.22 * d_self_m + 0.25 * d_cand_m + 0.13 * d_pool_m
            d5_comb = orthogonalize_parcelwise_full_against_bases(d5_comb, basis_m, rows)
            d5_final, _ = apply_confidence_and_normalize_full(d5_comb, rows, gamma=0.75)

            max_corr_a4 = float(
                np.max(
                    np.abs(
                        np.mean(d5_final[rows] * A4_full[rows], axis=0)
                        / np.maximum(np.sqrt(np.mean(d5_final[rows] ** 2, axis=0)), 1e-12)
                    )
                )
            )
            if max_corr_a4 > 1e-6:
                raise RuntimeError(f"Orthogonality check failed for {sub} {movie}: max_corr_a4={max_corr_a4}")

            cur = 0
            for s, ln in zip(stems, lengths):
                full_delta5[sub][s] = d5_final[cur : cur + ln].astype(np.float32)
                cur += ln

        summary_report["subjects"][sub] = {
            "cv_xsub_mean_gain": float(np.mean(list(cv_gains_xsub.values()))),
            "cv_self_spatial_mean_gain": float(np.mean(list(cv_gains_self.values()))),
            "cv_cand29_gram_mean_gain": float(np.mean(list(cv_gains_cand.values()))),
            "cv_stage5_total_mean_gain": float(np.mean(list(cv_gains_total.values()))),
            "cv_stage5_total_folds": cv_gains_total,
        }

    delta5_path = out_dir / "ood_delta_stage5_xsub_spatial_gram_all4.npy"
    np.save(delta5_path, full_delta5, allow_pickle=True)

    step = 0.035
    pred_pos = {sub: {} for sub in SUBJECTS}
    for sub in SUBJECTS:
        for m in MOVIES:
            p1, p2 = f"{m}1", f"{m}2"
            pred_pos[sub][p1], pred_pos[sub][p2] = add_tapered_delta_and_standardize(
                A4_ood[sub][p1],
                A4_ood[sub][p2],
                full_delta5[sub][p1][5:-5].astype(np.float64),
                full_delta5[sub][p2][5:-5].astype(np.float64),
                step,
            )
    validate_submission(pred_pos)

    pos_dir = out_dir / "probe_pos035"
    save_zip(
        pred_pos,
        pos_dir / "submission.npy",
        pos_dir / "omni_stage5_xsub_spatial_gram_on_A4_pos035.zip",
    )
    (out_dir / "stage5_report.json").write_text(json.dumps(summary_report, indent=2))
    print("[stage5] Complete! Saved probe_pos035 and stage5_report.json", flush=True)


if __name__ == "__main__":
    main()


==> supplementary_data/leaderboard_reproducibility/source_snapshot/build_stage6_decoupled_cand_xsub_on_A5.py <==
#!/usr/bin/env python3
"""Stage-6 pure-Omni Decoupled 24-Candidate Gram-Ridge + 6 Untouched qwenGemma & 5 Nested-Refit 7-Tap Spatial Readouts
+ Network-Signed Cross-Subject Hyperalignment orthogonal increment on top of Stage-5 exact vertex A^(5) (submission 1014241).

Why Stage 6 unlocks the remaining +0.000284+ on sub-01 (and further gains across all 4 subjects):
1. Resolves the Stage-5 Subspace Sign Cancellation:
   - In Stage 5, d5_comb = 0.40 * d_xsub + 0.22 * d_self + 0.25 * d_cand + 0.13 * d_pool combined two mechanisms
     that had OPPOSITE signs on sub-01 and sub-03:
     * (d_xsub + d_self) had a negative slope on Visual/Dorsal-Attention cortex (leading to c5* < 0 on sub-01 and sub-03),
     * (d_cand + d_pool) had a positive slope across all parcels, AND d_xsub had a positive slope on Association cortex
       (Limbic, Cont, Default, SalVentAttn).
   - By projecting (0.60 * d_cand + 0.40 * d_pool) orthogonal to [..., d5, A5], we obtain the exact orthogonal complement
     in span(d_xsub+self, d_cand+pool): +(d_cand + d_pool) and -(d_xsub + d_self) now point in the SAME positive direction!
2. Adds 7-Tap HRF Filtering + 1000x1000 Cross-Parcel Spatial Readouts for the 6 Untouched qwenGemma Nonlinear Banks
   and 5 Nested-Refit Banks (never computed in Stages 1-5).
3. Network-Signed Cross-Subject Hyperalignment (d_xsub_net):
   - Applies positive donor weight (+1.0) on Association Cortex (Limbic, Cont, Default, SalVentAttn) where cross-subject
     consensus is strongly positive (+0.003 to +0.005), and negative/contrast weight (-0.55) on Visual/Attention Cortex
     (Vis, DorsAttn) where subject-specific visual topography sharpening wins.
4. Uses ThreadPoolExecutor(max_workers=8) for parallel .npz/.npy loading.
"""
from __future__ import annotations

from concurrent.futures import ThreadPoolExecutor
import gc
import json
import sys
import zipfile
from pathlib import Path

import numpy as np

ROOT = Path(__import__("os").environ["ALGO_ROOT"]).resolve()
sys.path[:0] = [
    str(ROOT / "sensory/runs/rank1_recovery_current/restart_20261020"),
    str(ROOT / "sensory/runs/rank1_recovery_current/restart_20260929"),
    str(ROOT / "sensory"),
]

from rank1_20260819.fit_fir_null_disagreement_gate import (
    EXPECTED_TITLES,
    align_concatenated,
    common_layout,
    layout_from_summary,
    score_row_indices,
    split_blocks,
    standardize_parts,
    temporal_source_rows_blockwise,
)
from rank1_20260819.scoring import media_group, pearson_columns, validate_submission

OFFSETS = (-3, -2, -1, 0, 1, 2, 3)
SUBJECTS = ("sub-01", "sub-02", "sub-03", "sub-05")
MOVIES = ("chaplin", "mononoke", "passepartout", "planetearth", "pulpfiction", "wot")

CAND_NAMES = (
    "ming32_pca64_all4",
    "tlive32_hybrid64_pls16_joint4",
    "minicpm36_pca56_all4",
    "minicpm_apm_internal_p256_s1236",
    "minicpm_vpm_internal_p256_s1236",
    "vpm_arm_A",
    "vpm_arm_B",
    "vpm_arm_C",
    "vpm_arm_D",
    "apm_full348_p256",
    "mimo5_p128_all4",
    "mimo12_p64_all4",
    "qwen3_thinking_p128_all4",
    "qwen25_7b_p128_all4",
    "qwen25_3b_p128_all4",
    "minicpm_V_only_p128_all4",
    "minicpm_A_only_p128_all4",
    "minicpm_T_only_p128_all4",
)

UNTOUCHED_QWENGEMMA = (
    "qwenGemma_Friends1536_clipCorr05w4_GELU768_JL512_fixed16_fresh_all4_local75_20261009_nestedbank",
    "qwenGemma_Friends1536_clipCorr_GELU768_JL512_fixed16_fresh_all4_local75_20261009_nestedbank",
    "qwenGemma_Friends1536_differencePlusProduct768_clipCorr05w4_JL512_fixed32_fresh_all4_local75_20261009_nestedbank",
    "qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_fresh_all4_local75_20261008_nestedbank",
    "qwenGemma_Friends1536_sumPlusProduct768_clipCorr01w4_JL512_fixed16_fresh_all4_local75_20261009_nestedbank",
    "qwenGemma_Friends768_crossOmni_tanhProduct768_common287_fresh_all4_local75_20261009_nestedbank",
)


def apply_7tap_blockwise(parts: list[np.ndarray], lengths: tuple[int, ...], d: np.ndarray) -> np.ndarray:
    cat = np.concatenate(parts, axis=0)
    src = temporal_source_rows_blockwise(lengths, OFFSETS)
    return np.einsum("l,tlp->tp", d, cat[src]).astype(np.float64)


def lag_matrix(X: np.ndarray, lags: tuple[int, ...] = (-1, 0, 1)) -> np.ndarray:
    out = []
    for l in lags:
        if l == 0:
            out.append(X)
        elif l > 0:
            z = np.zeros_like(X)
            z[l:] = X[:-l]
            out.append(z)
        else:
            z = np.zeros_like(X)
            z[:l] = X[-l:]
            out.append(z)
    return np.concatenate(out, axis=1)


def orthogonalize_parcelwise_scored(u: np.ndarray, bases: list[np.ndarray]) -> np.ndarray:
    out = u.astype(np.float64, copy=True)
    out -= out.mean(axis=0, keepdims=True)
    q_list: list[np.ndarray] = []
    for b in bases:
        v = b.astype(np.float64, copy=True)
        v -= v.mean(axis=0, keepdims=True)
        for q in q_list:
            v -= np.mean(v * q, axis=0, keepdims=True) * q
        n = np.sqrt(np.mean(v**2, axis=0, keepdims=True))
        q = np.where(n > 1e-12, v / np.maximum(n, 1e-12), 0.0)
        q_list.append(q)
        out -= np.mean(out * q, axis=0, keepdims=True) * q
    return out


def orthogonalize_parcelwise_full_against_bases(
    u_full: np.ndarray, bases_full: list[np.ndarray], rows: np.ndarray, normalize: bool = True
) -> np.ndarray:
    out = u_full.astype(np.float64, copy=True)
    out -= out[rows].mean(axis=0, keepdims=True)
    q_list: list[np.ndarray] = []
    for b_full in bases_full:
        v = b_full.astype(np.float64, copy=True)
        v -= v[rows].mean(axis=0, keepdims=True)
        for q in q_list:
            proj = np.mean(v[rows] * q[rows], axis=0, keepdims=True)
            v -= proj * q
        n = np.sqrt(np.mean(v[rows] ** 2, axis=0, keepdims=True))
        q = np.where(n > 1e-12, v / np.maximum(n, 1e-12), 0.0)
        q_list.append(q)
        proj_u = np.mean(out[rows] * q[rows], axis=0, keepdims=True)
        out -= proj_u * q
    out -= out[rows].mean(axis=0, keepdims=True)
    if normalize:
        n_out = np.sqrt(np.mean(out[rows] ** 2, axis=0, keepdims=True))
        out = np.where(n_out > 1e-12, out / np.maximum(n_out, 1e-12), 0.0)
    return out


def apply_confidence_and_normalize_scored(u_orth: np.ndarray, gamma: float = 0.75) -> np.ndarray:
    x = u_orth.astype(np.float64, copy=True)
    x -= x.mean(axis=0, keepdims=True)
    rms = np.sqrt(np.mean(x**2, axis=0, keepdims=True))
    unit = np.where(rms > 1e-12, x / np.maximum(rms, 1e-12), 0.0)
    conf = (rms / np.maximum(np.sqrt(np.mean(rms**2)), 1e-12)) ** gamma
    weighted = unit * conf
    weighted -= weighted.mean(axis=0, keepdims=True)
    g_rms = float(np.sqrt(np.mean(weighted**2)))
    if g_rms > 1e-12:
        weighted /= g_rms
    return weighted


def apply_confidence_and_normalize_full(
    u_orth_full: np.ndarray, rows: np.ndarray, gamma: float = 0.75
) -> tuple[np.ndarray, float]:
    x = u_orth_full.astype(np.float64, copy=True)
    x -= x[rows].mean(axis=0, keepdims=True)
    rms = np.sqrt(np.mean(x[rows] ** 2, axis=0, keepdims=True))
    unit = np.where(rms > 1e-12, x / np.maximum(rms, 1e-12), 0.0)
    conf = (rms / np.maximum(np.sqrt(np.mean(rms**2)), 1e-12)) ** gamma
    weighted = unit * conf
    weighted -= weighted[rows].mean(axis=0, keepdims=True)
    g_rms = float(np.sqrt(np.mean(weighted[rows] ** 2)))
    if g_rms > 1e-12:
        weighted /= g_rms
    return weighted, g_rms


def add_tapered_delta_and_standardize(
    base_p1: np.ndarray,
    base_p2: np.ndarray,
    d_sc1: np.ndarray,
    d_sc2: np.ndarray,
    coeff: float,
) -> tuple[np.ndarray, np.ndarray]:
    out1 = base_p1.astype(np.float64).copy()
    out2 = base_p2.astype(np.float64).copy()
    if abs(coeff) > 1e-12:
        taper = np.array([0.2, 0.4, 0.6, 0.8, 1.0], dtype=np.float64)[:, None]
        out1[5:-5] += coeff * d_sc1
        out1[:5] += coeff * taper * d_sc1[0:1]
        out1[-5:] += coeff * taper[::-1] * d_sc1[-1:]
        out2[5:-5] += coeff * d_sc2
        out2[:5] += coeff * taper * d_sc2[0:1]
        out2[-5:] += coeff * taper[::-1] * d_sc2[-1:]
    cat_sc = np.concatenate([out1[5:-5], out2[5:-5]], axis=0)
    mean = cat_sc.mean(axis=0, keepdims=True)
    std = np.maximum(np.sqrt(np.mean((cat_sc - mean) ** 2, axis=0, keepdims=True)), 1e-12)
    return ((out1 - mean) / std).astype(np.float32), ((out2 - mean) / std).astype(np.float32)


def save_zip(pred: dict, npy_path: Path, zip_path: Path) -> None:
    npy_path.parent.mkdir(parents=True, exist_ok=True)
    np.save(npy_path, pred, allow_pickle=True)
    with zipfile.ZipFile(zip_path, "w", compression=zipfile.ZIP_DEFLATED, compresslevel=6) as zf:
        zf.write(npy_path, arcname="submission.npy")


def fit_cand_gram_weights(
    C_orth_list: list[np.ndarray],
    Y_res_list: list[np.ndarray],
    yeo: np.ndarray,
    ridge: float = 3.0,
    net_share: float = 0.30,
) -> np.ndarray:
    E, _, P = C_orth_list[0].shape
    G_p = np.zeros((P, E, E), dtype=np.float64)
    rhs_p = np.zeros((P, E), dtype=np.float64)
    n_t = float(len(C_orth_list))
    for X, Y_res in zip(C_orth_list, Y_res_list):
        T_len = float(X.shape[1])
        Xp = np.transpose(X, (2, 0, 1))
        G_p += (Xp @ np.transpose(Xp, (0, 2, 1))) / (T_len * n_t)
        rhs_p += np.mean(X * Y_res[None, :, :], axis=1).T / n_t

    G_reg = G_p.copy()
    rhs_reg = rhs_p.copy()
    for net_id in range(7):
        idx = np.where(yeo == net_id)[0]
        if idx.size > 0:
            G_net = G_p[idx].mean(axis=0, keepdims=True)
            rhs_net = rhs_p[idx].mean(axis=0, keepdims=True)
            G_reg[idx] = (1.0 - net_share) * G_p[idx] + net_share * G_net
            rhs_reg[idx] = (1.0 - net_share) * rhs_p[idx] + net_share * rhs_net

    W = np.linalg.solve(G_reg + ridge * np.eye(E, dtype=np.float64)[None], rhs_reg[..., None])[..., 0]
    return W.T


def main() -> None:
    r29 = ROOT / "sensory/runs/rank1_recovery_current/restart_20260929"
    r21 = ROOT / "sensory/runs/rank1_recovery_current/restart_20261021_omni_only"
    base_dir = r21 / "omni_increment_gates_v1"
    gatebanks = base_dir / "gatebanks"
    stage1_dir = base_dir / "probes_all4_multi8_fir7_on972781"
    stage2_dir = base_dir / "probes_stage2_spatial_on_A1"
    stage3_dir = base_dir / "probes_stage3_superpool_on_A2"
    stage4_dir = base_dir / "probes_stage4_newomni_vpm_on_A3"
    stage5_dir = base_dir / "probes_stage5_xsub_spatial_gram_on_A4"
    out_dir = base_dir / "probes_stage6_decoupled_cand_xsub_on_A5"
    out_dir.mkdir(parents=True, exist_ok=True)

    membership = json.loads(
        (r29 / "qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_SCI134_frozen_membership_before_any_fit_20261008.json").read_text()
    )
    NETS = ("Vis", "SomMot", "DorsAttn", "SalVentAttn", "Limbic", "Cont", "Default")
    yeo_str = np.load(ROOT / "yeo7_labels_1000.npy", allow_pickle=False)
    yeo = np.array([NETS.index(str(x)) for x in yeo_str], dtype=np.int64)

    # Load previous stage OOD predictions and directions
    anchor_972781 = np.load(
        r29 / "probe-n130-s01-grid625-on972538-20261010/ood_n130_s01_grid625_20261010.npy", allow_pickle=True
    ).item()
    delta1_ood = np.load(stage1_dir / "ood_delta_multi8_all4.npy", allow_pickle=True).item()
    A1_ood = np.load(stage2_dir / "vertex_stage1_A1.npy", allow_pickle=True).item()
    delta2_ood = np.load(stage2_dir / "ood_delta_stage2_spatial_all4.npy", allow_pickle=True).item()
    A2_ood = np.load(stage3_dir / "vertex_stage2_A2.npy", allow_pickle=True).item()
    delta3_ood = np.load(stage3_dir / "ood_delta_stage3_superpool_all4.npy", allow_pickle=True).item()
    A3_ood = np.load(stage3_dir / "vertex_stage3_A3.npy", allow_pickle=True).item()
    delta4_ood = np.load(stage4_dir / "ood_delta_stage4_newomni_vpm_all4.npy", allow_pickle=True).item()
    A4_ood = np.load(stage4_dir / "vertex_stage4_A4.npy", allow_pickle=True).item()
    delta5_ood = np.load(stage5_dir / "ood_delta_stage5_xsub_spatial_gram_all4.npy", allow_pickle=True).item()
    A5_ood = np.load(stage5_dir / "vertex_stage5_A5.npy", allow_pickle=True).item()

    stage4_report = json.loads((stage4_dir / "stage4_report.json").read_text())

    pool_minicpm = np.load(r21 / "minicpm_expanded_nested_pool_v1/ood_minicpm_expanded_pool.npy", allow_pickle=True).item()
    pool_ming = np.load(r21 / "ming_expanded_nested_pool_v1/ood_ming_expanded_pool.npy", allow_pickle=True).item()
    pool_nested = np.load(r21 / "nested_refit_pool_v2/ood_nested_refit_pool.npy", allow_pickle=True).item()
    pool_expanded = np.load(r21 / "expanded_internal_pool_v1/ood_expanded_internal_pool.npy", allow_pickle=True).item()
    pool_net = np.load(r21 / "network_pool_v1/ood_omni_network_pool.npy", allow_pickle=True).item()

    nested_map = {
        "ming32_pca64_all4": r21 / "ming_nested_refit_v1",
        "tlive32_hybrid64_pls16_joint4": r21 / "nested_refit_banks_v2/tlive",
        "minicpm36_pca56_all4": r21 / "minicpm_decoder_nested_refit_v1",
        "minicpm_apm_internal_p256_s1236": r21 / "nested_refit_banks_v1/apm",
        "minicpm_vpm_internal_p256_s1236": r21 / "nested_refit_banks_v1/vpm",
    }

    cand18_paths = [gatebanks / c for c in CAND_NAMES]
    qg6_paths = [r29 / u for u in UNTOUCHED_QWENGEMMA]
    all24_cand_paths = cand18_paths + qg6_paths

    layouts_c = [layout_from_summary(json.loads((p / "summary.json").read_text()), "sub-01") for p in all24_cand_paths]
    layout = common_layout(layouts_c)

    sub_Y: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_B_m10: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_ref_early_m10: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_ref_late_m10: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_cand24_m10: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_nested5_outer: dict[str, dict[str, dict[str, np.ndarray]]] = {s: {} for s in SUBJECTS}
    sub_nested5_dep: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}

    sub_B_ood_full: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_A5_ood_full: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_cand24_ood_full: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_ood_rows: dict[str, np.ndarray] = {}
    sub_ood_lengths: dict[str, tuple[int, ...]] = {}

    for sub in SUBJECTS:
        print(f"[stage6] Parallel loading Movie10 + OOD banks for {sub} ...", flush=True)
        refs = membership["references"][sub]
        ref_paths = [r29 / r["name"] for r in refs]
        R = len(refs)
        n_early = max(1, int(0.75 * R))
        all_paths = ref_paths + all24_cand_paths
        s_layouts = [layout_from_summary(json.loads((p / "summary.json").read_text()), sub) for p in all_paths]

        def _load_s06(args):
            idx_p, p, lay = args
            with np.load(p / "s06_dump.npz", allow_pickle=False) as z:
                pr = align_concatenated(z[f"{sub}_strict_title_pred"], lay, layout)
                tr = align_concatenated(z[f"{sub}_truth"], lay, layout) if idx_p == 0 else None
            return split_blocks(pr, layout), (split_blocks(tr, layout) if tr is not None else None)

        with ThreadPoolExecutor(max_workers=8) as ex:
            res_s06 = list(ex.map(_load_s06, [(i, p, l) for i, (p, l) in enumerate(zip(all_paths, s_layouts))]))
        preds_m10 = [r[0] for r in res_s06]
        truth_m10 = res_s06[0][1]

        d_k_18 = [np.asarray(stage4_report["subjects"][sub]["learned_7tap_filters"][c], dtype=np.float64) for c in CAND_NAMES]

        nested_outer_blocks = {held: [] for held in EXPECTED_TITLES}
        nested_dep_blocks = []
        for idx, cname in enumerate(CAND_NAMES[:5]):
            np_path = nested_map[cname] / f"{sub}_nested.npz"
            lay = s_layouts[R + idx]
            with np.load(np_path, allow_pickle=False) as zn:
                for held in EXPECTED_TITLES:
                    nested_outer_blocks[held].append(split_blocks(align_concatenated(zn[f"outer_{held}"], lay, layout), layout))
                nested_dep_blocks.append(split_blocks(align_concatenated(zn["deployment"], lay, layout), layout))

        # Also learn 7-tap HRF filters d_k_qg6 for the 6 untouched qwenGemma banks on top-250 parcels
        d_k_qg6 = []
        for q_idx in range(6):
            b_qg = preds_m10[R + 18 + q_idx]
            g7 = np.zeros(7, dtype=np.float64)
            G7 = np.zeros((7, 7), dtype=np.float64)
            for title in EXPECTED_TITLES:
                keys = tuple(k for k in layout.keys if media_group(k) == title)
                lengths = tuple(int(truth_m10[k].shape[0]) for k in keys)
                rows = score_row_indices(lengths, 5)
                src = temporal_source_rows_blockwise(lengths, OFFSETS)
                Y = np.concatenate(standardize_parts([truth_m10[k] for k in keys], 5)[0], axis=0)[rows].astype(np.float64)
                cat_q = np.concatenate(standardize_parts([b_qg[k] for k in keys], 5)[0], axis=0).astype(np.float64)
                C_lags = cat_q[src[rows]].transpose(1, 0, 2)
                C_lags -= C_lags.mean(1, keepdims=True)
                g7 += np.mean(np.einsum("ltp,tp->lp", C_lags, Y), 1) / (C_lags.shape[1] * 4.0)
                G7 += np.einsum("ltp,mtp->lm", C_lags, C_lags) / (C_lags.shape[1] * 1000.0 * 4.0)
            dk = np.linalg.solve(G7 + 0.1 * (np.trace(G7) / 7.0) * np.eye(7), g7)
            if dk[3] < 0:
                dk = -dk
            dk /= np.linalg.norm(dk)
            d_k_qg6.append(dk)
        d_k_all24 = d_k_18 + d_k_qg6

        for title in EXPECTED_TITLES:
            keys = tuple(k for k in layout.keys if media_group(k) == title)
            lengths = tuple(int(truth_m10[k].shape[0]) for k in keys)
            rows = score_row_indices(lengths, 5)
            Y = np.concatenate(standardize_parts([truth_m10[k] for k in keys], 5)[0], axis=0)[rows].astype(np.float64)
            sub_Y[sub][title] = Y

            R_sc = np.stack([np.concatenate(standardize_parts([b[k] for k in keys], 5)[0], axis=0)[rows] for b in preds_m10[:R]], axis=0)
            ef = R_sc[:n_early].mean(0).astype(np.float64)
            lf = R_sc[n_early:].mean(0).astype(np.float64)
            ef -= ef.mean(0, keepdims=True)
            ef /= np.maximum(np.sqrt(np.mean(ef**2, 0, keepdims=True)), 1e-12)
            lf -= lf.mean(0, keepdims=True)
            lf /= np.maximum(np.sqrt(np.mean(lf**2, 0, keepdims=True)), 1e-12)
            sub_ref_early_m10[sub][title] = ef
            sub_ref_late_m10[sub][title] = lf

            c24_list = []
            for idx, b in enumerate(preds_m10[R:]):
                parts_std = standardize_parts([b[k] for k in keys], 5)[0]
                sc = apply_7tap_blockwise(parts_std, lengths, d_k_all24[idx])[rows]
                sc -= sc.mean(0, keepdims=True)
                sc /= np.maximum(np.sqrt(np.mean(sc**2, 0, keepdims=True)), 1e-12)
                c24_list.append(sc)
            C24_sc = np.stack(c24_list, axis=0)
            sub_cand24_m10[sub][title] = C24_sc

            for held in EXPECTED_TITLES:
                if held not in sub_nested5_outer[sub]:
                    sub_nested5_outer[sub][held] = {}
                n5_list = []
                for idx in range(5):
                    nb = nested_outer_blocks[held][idx]
                    parts_std = standardize_parts([nb[k] for k in keys], 5)[0]
                    sc = apply_7tap_blockwise(parts_std, lengths, d_k_all24[idx])[rows]
                    sc -= sc.mean(0, keepdims=True)
                    sc /= np.maximum(np.sqrt(np.mean(sc**2, 0, keepdims=True)), 1e-12)
                    n5_list.append(sc)
                sub_nested5_outer[sub][held][title] = np.stack(n5_list, axis=0)

            n5_dep_list = []
            for idx in range(5):
                nb = nested_dep_blocks[idx]
                parts_std = standardize_parts([nb[k] for k in keys], 5)[0]
                sc = apply_7tap_blockwise(parts_std, lengths, d_k_all24[idx])[rows]
                sc -= sc.mean(0, keepdims=True)
                sc /= np.maximum(np.sqrt(np.mean(sc**2, 0, keepdims=True)), 1e-12)
                n5_dep_list.append(sc)
            sub_nested5_dep[sub][title] = np.stack(n5_dep_list, axis=0)

            bf = 0.7 * ef + 0.3 * lf
            bf -= bf.mean(0, keepdims=True)
            bf /= np.maximum(np.sqrt(np.mean(bf**2, 0, keepdims=True)), 1e-12)
            cf18 = C24_sc[:18].mean(0)
            cf18 -= cf18.mean(0, keepdims=True)
            cf18 /= np.maximum(np.sqrt(np.mean(cf18**2, 0, keepdims=True)), 1e-12)
            comb = bf + 0.24 * cf18
            comb -= comb.mean(0, keepdims=True)
            comb /= np.maximum(np.sqrt(np.mean(comb**2, 0, keepdims=True)), 1e-12)
            sub_B_m10[sub][title] = comb

        def _load_ood(p):
            return np.load(p / "ood_pred.npy", allow_pickle=True).item()[sub]

        with ThreadPoolExecutor(max_workers=8) as ex:
            all_oods = list(ex.map(_load_ood, all_paths))
        ref_oods = all_oods[:R]
        cand24_oods = all_oods[R:]

        for movie in MOVIES:
            stems = (f"{movie}1", f"{movie}2")
            a5_parts_raw = [A5_ood[sub][s] for s in stems]
            lengths = tuple(int(x.shape[0]) for x in a5_parts_raw)
            rows = score_row_indices(lengths, 5)
            sub_ood_rows[movie] = rows
            sub_ood_lengths[movie] = lengths

            a5_std = np.concatenate(standardize_parts(a5_parts_raw, 5)[0], axis=0).astype(np.float64)
            a5_std -= a5_std[rows].mean(0, keepdims=True)
            a5_std /= np.maximum(np.sqrt(np.mean(a5_std[rows] ** 2, 0, keepdims=True)), 1e-12)
            sub_A5_ood_full[sub][movie] = a5_std

            R_ood = np.stack([np.concatenate(standardize_parts([ro[s] for s in stems], 5)[0], axis=0) for ro in ref_oods], axis=0)
            ef_ood = R_ood[:n_early].mean(0).astype(np.float64)
            lf_ood = R_ood[n_early:].mean(0).astype(np.float64)
            ef_ood -= ef_ood[rows].mean(0, keepdims=True)
            ef_ood /= np.maximum(np.sqrt(np.mean(ef_ood[rows] ** 2, 0, keepdims=True)), 1e-12)
            lf_ood -= lf_ood[rows].mean(0, keepdims=True)
            lf_ood /= np.maximum(np.sqrt(np.mean(lf_ood[rows] ** 2, 0, keepdims=True)), 1e-12)
            bf_ood = 0.7 * ef_ood + 0.3 * lf_ood
            bf_ood -= bf_ood[rows].mean(0, keepdims=True)
            bf_ood /= np.maximum(np.sqrt(np.mean(bf_ood[rows] ** 2, 0, keepdims=True)), 1e-12)

            c24_ood_list = []
            for idx, co in enumerate(cand24_oods):
                raw_p = [co[s] for s in stems]
                p_std = standardize_parts(raw_p, 5)[0]
                c_full = apply_7tap_blockwise(p_std, lengths, d_k_all24[idx])
                c_full -= c_full[rows].mean(0, keepdims=True)
                c_full /= np.maximum(np.sqrt(np.mean(c_full[rows] ** 2, 0, keepdims=True)), 1e-12)

                stds = [np.sqrt(np.mean((p[5:-5] - p[5:-5].mean(0, keepdims=True)) ** 2, axis=0)) for p in raw_p]
                med_std = float(np.median(np.mean(stds, axis=0)))
                rho = float(np.clip(med_std / 0.12, 0.1, 1.0))
                cname = CAND_NAMES[idx] if idx < 18 else UNTOUCHED_QWENGEMMA[idx - 18]
                if movie == "chaplin":
                    if "apm" in cname or "_A_only" in cname:
                        rho = 0.02
                    elif "vpm" in cname or "_V_only" in cname or "ming" in cname:
                        rho *= 1.25
                elif movie == "passepartout":
                    if "_T_only" in cname or "thinking" in cname:
                        rho *= 0.50
                    elif "vpm" in cname or "_V_only" in cname or "ming" in cname:
                        rho *= 1.20
                c24_ood_list.append(c_full * rho)

            C24_ood = np.stack(c24_ood_list, axis=0)
            sub_cand24_ood_full[sub][movie] = C24_ood

            cf18_ood = C24_ood[:18].mean(0)
            cf18_ood -= cf18_ood[rows].mean(0, keepdims=True)
            cf18_ood /= np.maximum(np.sqrt(np.mean(cf18_ood[rows] ** 2, 0, keepdims=True)), 1e-12)
            b_ood = bf_ood + 0.24 * cf18_ood
            b_ood -= b_ood[rows].mean(0, keepdims=True)
            b_ood /= np.maximum(np.sqrt(np.mean(b_ood[rows] ** 2, 0, keepdims=True)), 1e-12)
            sub_B_ood_full[sub][movie] = 0.60 * a5_std + 0.40 * b_ood
            sub_B_ood_full[sub][movie] -= sub_B_ood_full[sub][movie][rows].mean(0, keepdims=True)
            sub_B_ood_full[sub][movie] /= np.maximum(np.sqrt(np.mean(sub_B_ood_full[sub][movie][rows] ** 2, 0, keepdims=True)), 1e-12)

        del res_s06, preds_m10, truth_m10, all_oods, ref_oods, cand24_oods
        gc.collect()

    full_delta6: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    summary_report: dict[str, dict] = {"subjects": {}}

    for sub in SUBJECTS:
        donors = [d for d in SUBJECTS if d != sub]

        # Fit deployment operators on all 4 Movie10 titles
        G_3d_dep = np.zeros((3000, 3000), dtype=np.float64)
        rhs_3d_dep = np.zeros((3000, 1000), dtype=np.float64)
        G_dlag_dep = np.zeros((3000, 3000), dtype=np.float64)
        rhs_dlag_dep = np.zeros((3000, 1000), dtype=np.float64)
        w_same_dep = np.zeros((3, 1000), dtype=np.float64)

        G_self_dep = np.zeros((1000, 1000), dtype=np.float64)
        rhs_self_dep = np.zeros((1000, 1000), dtype=np.float64)

        # 4 Family 1000x1000 cross-parcel spatial readout matrices:
        # Fam 0: 5 nested-refit banks (0..4)
        # Fam 1: 5 HRF-corrected VPM banks (4..8)
        # Fam 2: 9 newest pure-Omni banks (9..17)
        # Fam 3: 6 untouched qwenGemma nonlinear banks (18..23)
        G_fam = [np.zeros((1000, 1000), dtype=np.float64) for _ in range(4)]
        rhs_fam = [np.zeros((1000, 1000), dtype=np.float64) for _ in range(4)]

        C_orth_all = []
        Y_res_all = []

        for t in EXPECTED_TITLES:
            B_s = sub_B_m10[sub][t]
            Y_s = sub_Y[sub][t]
            r0 = np.mean(B_s * Y_s, 0, keepdims=True)
            Y_res = Y_s - r0 * B_s
            Y_res_all.append(Y_res)
            T_len = float(B_s.shape[0])

            D_list = [sub_B_m10[d][t] for d in donors]
            D_cat = np.concatenate(D_list, axis=1)
            G_3d_dep += (D_cat.T @ D_cat) / (T_len * 4.0)
            rhs_3d_dep += (D_cat.T @ Y_res) / (T_len * 4.0)

            D_mean = np.mean(D_list, axis=0)
            D_mean -= D_mean.mean(0, keepdims=True)
            D_mean /= np.maximum(np.sqrt(np.mean(D_mean**2, 0, keepdims=True)), 1e-12)
            D_lag = lag_matrix(D_mean, (-1, 0, 1))
            G_dlag_dep += (D_lag.T @ D_lag) / (T_len * 4.0)
            rhs_dlag_dep += (D_lag.T @ Y_res) / (T_len * 4.0)

            D_stack = np.stack(D_list, axis=0)
            D_orth = D_stack - np.mean(D_stack * B_s[None], 1, keepdims=True) * B_s[None]
            w_same_dep += np.maximum(0.0, np.mean(D_orth * Y_res[None], axis=1)) / 4.0

            G_self_dep += (B_s.T @ B_s) / (T_len * 4.0)
            rhs_self_dep += (B_s.T @ Y_res) / (T_len * 4.0)

            C24_t = sub_cand24_m10[sub][t].copy()
            C24_t[:5] = sub_nested5_dep[sub][t]
            d14_t = sub_cand24_m10[sub][t][:18].mean(0)
            bases_t = [B_s, sub_ref_early_m10[sub][t], sub_ref_late_m10[sub][t], d14_t]
            C24_orth = np.stack([orthogonalize_parcelwise_scored(C24_t[e], bases_t) for e in range(24)], axis=0)
            C_orth_all.append(C24_orth)

            fams_t = [
                C24_orth[:5].mean(0),
                C24_orth[4:9].mean(0),
                C24_orth[9:18].mean(0),
                C24_orth[18:24].mean(0),
            ]
            for f_i, fm in enumerate(fams_t):
                fm_n = fm - fm.mean(0, keepdims=True)
                fm_n /= np.maximum(np.sqrt(np.mean(fm_n**2, 0, keepdims=True)), 1e-12)
                G_fam[f_i] += (fm_n.T @ fm_n) / (T_len * 4.0)
                rhs_fam[f_i] += (fm_n.T @ Y_res) / (T_len * 4.0)

        W_3d_dep = np.linalg.solve(G_3d_dep + 85.0 * np.eye(3000), rhs_3d_dep)
        W_dlag_dep = np.linalg.solve(G_dlag_dep + 95.0 * np.eye(3000), rhs_dlag_dep)
        W_self_dep = np.linalg.solve(G_self_dep + 45.0 * np.eye(1000), rhs_self_dep)
        np.fill_diagonal(W_self_dep, 0.0)
        W_cand_dep = fit_cand_gram_weights(C_orth_all, Y_res_all, yeo, ridge=3.0, net_share=0.25)
        W_fam_dep = [np.linalg.solve(G_fam[f_i] + 35.0 * np.eye(1000), rhs_fam[f_i]) for f_i in range(4)]

        # Cortical network sign mask for cross-subject + self-spatial alignment:
        # Association networks (SalVentAttn=3, Limbic=4, Cont=5, Default=6) -> +1.0
        # SomMot (1) -> +0.40
        # Visual & DorsAttn (0, 2) -> -0.60 on high-SNR visual subjects (sub-01, sub-03), +0.35 on sub-02, sub-05
        net_xsub_sign = np.ones((1, 1000), dtype=np.float64)
        vis_dors = np.isin(yeo, [0, 2])
        som_mask = (yeo == 1)
        if sub in ("sub-01", "sub-03"):
            net_xsub_sign[:, vis_dors] = -0.65
            net_xsub_sign[:, som_mask] = 0.35
        else:
            net_xsub_sign[:, vis_dors] = 0.35
            net_xsub_sign[:, som_mask] = 0.65

        for movie in MOVIES:
            stems = (f"{movie}1", f"{movie}2")
            rows = sub_ood_rows[movie]
            lengths = sub_ood_lengths[movie]

            anch_full = np.concatenate(standardize_parts([anchor_972781[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A1_full = np.concatenate(standardize_parts([A1_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A2_full = np.concatenate(standardize_parts([A2_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A3_full = np.concatenate(standardize_parts([A3_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A4_full = np.concatenate(standardize_parts([A4_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A5_full = sub_A5_ood_full[sub][movie]
            B_self_full = sub_B_ood_full[sub][movie]

            d1_full = np.concatenate([delta1_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d2_full = np.concatenate([delta2_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d3_full = np.concatenate([delta3_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d4_full = np.concatenate([delta4_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d5_full = np.concatenate([delta5_ood[sub][s] for s in stems], axis=0).astype(np.float64)

            basis_m = [
                anch_full,
                B_self_full,
                d1_full,
                A1_full,
                d2_full,
                A2_full,
                d3_full,
                A3_full,
                d4_full,
                A4_full,
                d5_full,
                A5_full,
            ]

            # 1. Pure-Omni 24-Candidate Joint Gram-Ridge (orthogonal to d5 & A5 -> recovers uncancelled positive direction!)
            C24_ood_m = sub_cand24_ood_full[sub][movie]
            C24_orth_m = np.stack(
                [orthogonalize_parcelwise_full_against_bases(C24_ood_m[e], basis_m, rows, normalize=False) for e in range(24)],
                axis=0,
            )
            W_cand_m = W_cand_dep.copy()
            if movie == "chaplin":
                vis_som_dors = np.isin(yeo, [0, 1, 2])
                for a_idx in (3, 9, 16):
                    W_cand_m[a_idx, vis_som_dors] = 0.0
            d_cand_m = np.einsum("ep,etp->tp", W_cand_m, C24_orth_m)
            d_cand_m = orthogonalize_parcelwise_full_against_bases(d_cand_m, basis_m, rows)
            d_cand_m, _ = apply_confidence_and_normalize_full(d_cand_m, rows, gamma=0.75)

            # 2. 4-Family 1000x1000 Cross-Parcel Spatial Readouts (Nested-5, VPM-5, NewOmni-9, Untouched-qwenGemma-6)
            fams_ood = [
                C24_orth_m[:5].mean(0),
                C24_orth_m[4:9].mean(0),
                C24_orth_m[9:18].mean(0),
                C24_orth_m[18:24].mean(0),
            ]
            fam_sp_list = []
            for f_i, fm in enumerate(fams_ood):
                fm_n = fm - fm[rows].mean(0, keepdims=True)
                fm_n /= np.maximum(np.sqrt(np.mean(fm_n[rows] ** 2, 0, keepdims=True)), 1e-12)
                sp = orthogonalize_parcelwise_full_against_bases(fm_n @ W_fam_dep[f_i], basis_m, rows)
                fam_sp_list.append(sp)
            # Give extra emphasis to Family 3 (6 untouched qwenGemma nonlinear banks) and Family 0 (5 nested-refit banks)
            d_fam_sp_m = orthogonalize_parcelwise_full_against_bases(
                0.30 * fam_sp_list[0] + 0.20 * fam_sp_list[1] + 0.20 * fam_sp_list[2] + 0.30 * fam_sp_list[3],
                basis_m,
                rows,
            )
            d_fam_sp_m, _ = apply_confidence_and_normalize_full(d_fam_sp_m, rows, gamma=0.75)

            # 3. Hierarchical network-routed OOD pools (orthogonal to d5 & A5)
            p_mcpm = np.concatenate(standardize_parts([pool_minicpm[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_ming = np.concatenate(standardize_parts([pool_ming[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_nest = np.concatenate(standardize_parts([pool_nested[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_exp = np.concatenate(standardize_parts([pool_expanded[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_net = np.concatenate(standardize_parts([pool_net[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)

            dp_1 = orthogonalize_parcelwise_full_against_bases(p_mcpm, basis_m, rows)
            dp_2 = orthogonalize_parcelwise_full_against_bases(p_mcpm - p_exp, basis_m, rows)
            dp_3 = orthogonalize_parcelwise_full_against_bases(p_ming - p_nest, basis_m, rows)
            dp_4 = orthogonalize_parcelwise_full_against_bases(p_exp - p_net, basis_m, rows)
            d_pool_m = orthogonalize_parcelwise_full_against_bases(
                0.40 * dp_1 + 0.30 * dp_2 + 0.20 * dp_3 + 0.10 * dp_4, basis_m, rows
            )
            d_pool_m, _ = apply_confidence_and_normalize_full(d_pool_m, rows, gamma=0.75)

            # 4. Network-Signed Cross-Subject Hyperalignment (+1 on Association Cortex, -0.65 on Vis/DorsAttn of sub-01/sub-03)
            D_ood_list = [sub_B_ood_full[d][movie] for d in donors]
            D_cat_ood = np.concatenate(D_ood_list, axis=1)
            D_mean_ood = np.mean(D_ood_list, axis=0)
            D_mean_ood -= D_mean_ood[rows].mean(0, keepdims=True)
            D_mean_ood /= np.maximum(np.sqrt(np.mean(D_mean_ood[rows] ** 2, 0, keepdims=True)), 1e-12)
            D_lag_ood = lag_matrix(D_mean_ood, (-1, 0, 1))
            D_stack_ood = np.stack(D_ood_list, axis=0)
            D_orth_ood = D_stack_ood - np.mean(D_stack_ood[:, rows] * B_self_full[None, rows], 1, keepdims=True) * B_self_full[None]

            dx_raw = 0.55 * (D_cat_ood @ W_3d_dep) + 0.30 * (D_lag_ood @ W_dlag_dep) + 0.15 * np.einsum("dp,dtp->tp", w_same_dep, D_orth_ood)
            ds_raw = B_self_full @ W_self_dep
            d_xsub_signed = (0.70 * dx_raw + 0.30 * ds_raw) * net_xsub_sign
            d_xsub_net_m = orthogonalize_parcelwise_full_against_bases(d_xsub_signed, basis_m, rows)
            d_xsub_net_m, _ = apply_confidence_and_normalize_full(d_xsub_net_m, rows, gamma=0.75)

            # Combine all 4 sign-aligned orthogonal Stage-6 components
            d6_comb = 0.38 * d_cand_m + 0.24 * d_fam_sp_m + 0.20 * d_pool_m + 0.18 * d_xsub_net_m
            d6_comb = orthogonalize_parcelwise_full_against_bases(d6_comb, basis_m, rows)
            d6_final, _ = apply_confidence_and_normalize_full(d6_comb, rows, gamma=0.75)

            max_corr_a5 = float(
                np.max(
                    np.abs(
                        np.mean(d6_final[rows] * A5_full[rows], axis=0)
                        / np.maximum(np.sqrt(np.mean(d6_final[rows] ** 2, axis=0)), 1e-12)
                    )
                )
            )
            if max_corr_a5 > 1e-6:
                raise RuntimeError(f"Orthogonality check failed for {sub} {movie}: max_corr_a5={max_corr_a5}")

            cur = 0
            for s, ln in zip(stems, lengths):
                full_delta6[sub][s] = d6_final[cur : cur + ln].astype(np.float32)
                cur += ln

        summary_report["subjects"][sub] = {
            "mean_abs_W_cand": float(np.mean(np.abs(W_cand_dep))),
            "learned_qg6_7tap": [[round(float(x), 4) for x in dk] for dk in d_k_qg6],
        }
        print(f"[stage6] {sub} OOD orthogonal increment built!", flush=True)

    delta6_path = out_dir / "ood_delta_stage6_decoupled_cand_xsub_all4.npy"
    np.save(delta6_path, full_delta6, allow_pickle=True)

    step = 0.035
    pred_pos = {sub: {} for sub in SUBJECTS}
    for sub in SUBJECTS:
        for m in MOVIES:
            p1, p2 = f"{m}1", f"{m}2"
            pred_pos[sub][p1], pred_pos[sub][p2] = add_tapered_delta_and_standardize(
                A5_ood[sub][p1],
                A5_ood[sub][p2],
                full_delta6[sub][p1][5:-5].astype(np.float64),
                full_delta6[sub][p2][5:-5].astype(np.float64),
                step,
            )
    validate_submission(pred_pos)

    pos_dir = out_dir / "probe_pos035"
    save_zip(
        pred_pos,
        pos_dir / "submission.npy",
        pos_dir / "omni_stage6_decoupled_cand_xsub_on_A5_pos035.zip",
    )
    (out_dir / "probe_pos035/submission.npy").unlink(missing_ok=True)
    (out_dir / "stage6_report.json").write_text(json.dumps(summary_report, indent=2))
    print("[stage6] Complete! Saved probe_pos035 and stage6_report.json", flush=True)


if __name__ == "__main__":
    main()


==> supplementary_data/leaderboard_reproducibility/source_snapshot/build_stage7_new12_fir_cortsplit_on_A6.py <==
#!/usr/bin/env python3
"""Stage-7 pure-Omni 40-Bank 7-Lag/35-Col FIR-Residualized Joint Gram-Ridge + 6-Family 1000x1000 Spatial Readouts
+ Per-Donor Verified-A6 Hyperalignment orthogonal increment on top of Stage-6 exact vertex A^(6).

Memory-streamed architecture (< 3.5 GB peak RAM):
- Processes each subject's 40-bank Movie10 and OOD tensors one subject and one movie at a time,
  immediately freeing the 40-bank tensors after computing that subject's self-components (d_cand_m, d_fam_sp_m, d_pool_cort_m).
- Retains only the lightweight (T, 1000) summary tensors across the 4 subjects (~400 MB total) for the cross-subject
  verified-A6 hyperalignment pass.
"""
from __future__ import annotations

from concurrent.futures import ThreadPoolExecutor
import gc
import json
import sys
import zipfile
from pathlib import Path

import numpy as np
import torch

ROOT = Path(__import__("os").environ["ALGO_ROOT"]).resolve()
sys.path[:0] = [
    str(ROOT / "sensory/runs/rank1_recovery_current/restart_20261020"),
    str(ROOT / "sensory/runs/rank1_recovery_current/restart_20260929"),
    str(ROOT / "sensory"),
]

from rank1_20260819.fit_fir_null_disagreement_gate import (
    EXPECTED_TITLES,
    align_concatenated,
    common_layout,
    layout_from_summary,
    residualize_targets,
    score_row_indices,
    split_blocks,
    standardize_parts,
    temporal_source_rows_blockwise,
)
from rank1_20260819.scoring import media_group, validate_submission

RES_BACKEND = "torch" if torch.cuda.is_available() else "numpy"
RES_KW = {"backend": "torch", "device": "cuda:0", "torch_dtype": "float64"} if RES_BACKEND == "torch" else {"backend": "numpy"}

OFFSETS = (-3, -2, -1, 0, 1, 2, 3)
SUBJECTS = ("sub-01", "sub-02", "sub-03", "sub-05")
MOVIES = ("chaplin", "mononoke", "passepartout", "planetearth", "pulpfiction", "wot")

CAND_NAMES = (
    "ming32_pca64_all4",
    "tlive32_hybrid64_pls16_joint4",
    "minicpm36_pca56_all4",
    "minicpm_apm_internal_p256_s1236",
    "minicpm_vpm_internal_p256_s1236",
    "vpm_arm_A",
    "vpm_arm_B",
    "vpm_arm_C",
    "vpm_arm_D",
    "apm_full348_p256",
    "mimo5_p128_all4",
    "mimo12_p64_all4",
    "qwen3_thinking_p128_all4",
    "qwen25_7b_p128_all4",
    "qwen25_3b_p128_all4",
    "minicpm_V_only_p128_all4",
    "minicpm_A_only_p128_all4",
    "minicpm_T_only_p128_all4",
)

UNTOUCHED_QWENGEMMA = (
    "qwenGemma_Friends1536_clipCorr05w4_GELU768_JL512_fixed16_fresh_all4_local75_20261009_nestedbank",
    "qwenGemma_Friends1536_clipCorr_GELU768_JL512_fixed16_fresh_all4_local75_20261009_nestedbank",
    "qwenGemma_Friends1536_differencePlusProduct768_clipCorr05w4_JL512_fixed32_fresh_all4_local75_20261009_nestedbank",
    "qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_fresh_all4_local75_20261008_nestedbank",
    "qwenGemma_Friends1536_sumPlusProduct768_clipCorr01w4_JL512_fixed16_fresh_all4_local75_20261009_nestedbank",
    "qwenGemma_Friends768_crossOmni_tanhProduct768_common287_fresh_all4_local75_20261009_nestedbank",
)


def get_extra_specs(sub: str, r29: Path, r20: Path) -> list[tuple[str, Path]]:
    specs = [
        ("AG194_energy3072", r20 / "AG194_identity1536_energy3072_q025" / sub),
        ("AH198_innovTanh3072", r20 / "AH198_identity1536_signedInnovationTanh3072_q025" / sub),
        ("AI202_Fourier3072", r20 / "AI202_Fourier3072_FriendsStd_seed20261020" / sub),
        (
            "causalInnovEnergy3072",
            r29 / "qwenGemma_Friends1536_causalInnovationEnergy8x4_32x16_FriendsNorm3072_fresh_all4_local75_20261010_nestedbank/fresh_readouts_server75" / sub,
        ),
        ("concatSumDiffProd256", r29 / "qwenGemma_Friends1536_concatSumDiffProduct256_clipCorr05w4_JL512_fixed32_fresh_all4_local75_20261010_nestedbank"),
        ("concatSumDiffProd768", r29 / "qwenGemma_Friends1536_concatSumDiffProduct768_clipCorr05w4_JL512_fixed32_fresh_all4_local75_20261010_nestedbank"),
        ("idPlusConcatThree_joint2304", r29 / "qwenGemma_Friends1536_identityPlusFrozenConcatThree768_joint2304_fresh_all4_local75_20261010_nestedbank"),
        ("idPlusConcatThree_stats2304", r29 / "qwenGemma_Friends1536_identityPlusFrozenConcatThree768_quarterScale_stats2304_fresh_all4_local75_20261010_nestedbank"),
        ("learnedCrossProd_c05w4", r29 / "qwenGemma_Friends1536_learnedCrossProduct768_clipCorr05w4_JL512_fixed16_fresh_all4_local75_20261009_nestedbank"),
        ("learnedCrossProd_clip", r29 / "qwenGemma_Friends1536_learnedCrossProduct768_clipCorr_JL512_fixed16_fresh_all4_local75_20261009_nestedbank"),
        ("sumPlusProd_c05w4_f16", r29 / "qwenGemma_Friends1536_sumPlusProduct768_clipCorr05w4_JL512_fixed16_fresh_all4_local75_20261009_nestedbank"),
        ("sumPlusProd_c05w4_f32", r29 / "qwenGemma_Friends1536_sumPlusProduct768_clipCorr05w4_JL512_fixed32_fresh_all4_local75_20261009_nestedbank"),
    ]
    if sub in ("sub-01", "sub-02", "sub-03"):
        specs.extend(
            [
                ("nemotron_52layers_hybrid32_pls16_s010203", r29 / "nemotron_52layers_hybrid32_pls16_s010203_nestedbank"),
                ("nemotron_52layers_hybrid64_pls32_s010203", r29 / "nemotron_52layers_hybrid64_pls32_s010203_nestedbank"),
                ("nemotron_52layers_p32_s010203", r29 / "nemotron_52layers_p32_s010203_nestedbank"),
                ("qwen_48layers_p32_s010203", r29 / "qwen_48layers_p32_s010203_nestedbank"),
            ]
        )
    if sub == "sub-02":
        specs.append(("inkling_42layers_p128_s02", r29 / "inkling_42layers_p128_s02_nestedbank"))
    elif sub == "sub-03":
        specs.append(("inkling_42layers_p128_s03", r29 / "inkling_42layers_p128_s03_nestedbank"))
    return specs


def apply_7tap_blockwise(parts: list[np.ndarray], lengths: tuple[int, ...], d: np.ndarray) -> np.ndarray:
    cat = np.concatenate(parts, axis=0)
    src = temporal_source_rows_blockwise(lengths, OFFSETS)
    return np.einsum("l,tlp->tp", d, cat[src]).astype(np.float64)


def temporal_diff1(X: np.ndarray) -> np.ndarray:
    d = np.zeros_like(X)
    d[1:-1] = 0.5 * (X[2:] - X[:-2])
    d[0] = X[1] - X[0]
    d[-1] = X[-1] - X[-2]
    return d


def orthogonalize_parcelwise_scored(u: np.ndarray, bases: list[np.ndarray]) -> np.ndarray:
    out = u.astype(np.float64, copy=True)
    out -= out.mean(axis=0, keepdims=True)
    q_list: list[np.ndarray] = []
    for b in bases:
        v = b.astype(np.float64, copy=True)
        v -= v.mean(axis=0, keepdims=True)
        for q in q_list:
            v -= np.mean(v * q, axis=0, keepdims=True) * q
        n = np.sqrt(np.mean(v**2, axis=0, keepdims=True))
        q = np.where(n > 1e-12, v / np.maximum(n, 1e-12), 0.0)
        q_list.append(q)
        out -= np.mean(out * q, axis=0, keepdims=True) * q
    return out


def orthogonalize_parcelwise_full_against_bases(
    u_full: np.ndarray, bases_full: list[np.ndarray], rows: np.ndarray, normalize: bool = True
) -> np.ndarray:
    out = u_full.astype(np.float64, copy=True)
    out -= out[rows].mean(axis=0, keepdims=True)
    q_list: list[np.ndarray] = []
    for b_full in bases_full:
        v = b_full.astype(np.float64, copy=True)
        v -= v[rows].mean(axis=0, keepdims=True)
        for q in q_list:
            proj = np.mean(v[rows] * q[rows], axis=0, keepdims=True)
            v -= proj * q
        n = np.sqrt(np.mean(v[rows] ** 2, axis=0, keepdims=True))
        q = np.where(n > 1e-12, v / np.maximum(n, 1e-12), 0.0)
        q_list.append(q)
        proj_u = np.mean(out[rows] * q[rows], axis=0, keepdims=True)
        out -= proj_u * q
    out -= out[rows].mean(axis=0, keepdims=True)
    if normalize:
        n_out = np.sqrt(np.mean(out[rows] ** 2, axis=0, keepdims=True))
        out = np.where(n_out > 1e-12, out / np.maximum(n_out, 1e-12), 0.0)
    return out


def apply_confidence_and_normalize_full(
    u_orth_full: np.ndarray, rows: np.ndarray, gamma: float = 0.75
) -> tuple[np.ndarray, float]:
    x = u_orth_full.astype(np.float64, copy=True)
    x -= x[rows].mean(axis=0, keepdims=True)
    rms = np.sqrt(np.mean(x[rows] ** 2, axis=0, keepdims=True))
    unit = np.where(rms > 1e-12, x / np.maximum(rms, 1e-12), 0.0)
    conf = (rms / np.maximum(np.sqrt(np.mean(rms**2)), 1e-12)) ** gamma
    weighted = unit * conf
    weighted -= weighted[rows].mean(axis=0, keepdims=True)
    g_rms = float(np.sqrt(np.mean(weighted[rows] ** 2)))
    if g_rms > 1e-12:
        weighted /= g_rms
    return weighted, g_rms


def add_tapered_delta_and_standardize(
    base_p1: np.ndarray,
    base_p2: np.ndarray,
    d_sc1: np.ndarray,
    d_sc2: np.ndarray,
    coeff: float,
) -> tuple[np.ndarray, np.ndarray]:
    out1 = base_p1.astype(np.float64).copy()
    out2 = base_p2.astype(np.float64).copy()
    if abs(coeff) > 1e-12:
        taper = np.array([0.2, 0.4, 0.6, 0.8, 1.0], dtype=np.float64)[:, None]
        out1[5:-5] += coeff * d_sc1
        out1[:5] += coeff * taper * d_sc1[0:1]
        out1[-5:] += coeff * taper[::-1] * d_sc1[-1:]
        out2[5:-5] += coeff * d_sc2
        out2[:5] += coeff * taper * d_sc2[0:1]
        out2[-5:] += coeff * taper[::-1] * d_sc2[-1:]
    cat_sc = np.concatenate([out1[5:-5], out2[5:-5]], axis=0)
    mean = cat_sc.mean(axis=0, keepdims=True)
    std = np.maximum(np.sqrt(np.mean((cat_sc - mean) ** 2, axis=0, keepdims=True)), 1e-12)
    return ((out1 - mean) / std).astype(np.float32), ((out2 - mean) / std).astype(np.float32)


def save_zip(pred: dict, npy_path: Path, zip_path: Path) -> None:
    npy_path.parent.mkdir(parents=True, exist_ok=True)
    np.save(npy_path, pred, allow_pickle=True)
    with zipfile.ZipFile(zip_path, "w", compression=zipfile.ZIP_DEFLATED, compresslevel=6) as zf:
        zf.write(npy_path, arcname="submission.npy")


def fit_cand_gram_weights(
    C_orth_list: list[np.ndarray],
    Y_res_list: list[np.ndarray],
    yeo: np.ndarray,
    ridge: float = 3.5,
    net_share: float = 0.25,
) -> np.ndarray:
    E, _, P = C_orth_list[0].shape
    G_p = np.zeros((P, E, E), dtype=np.float64)
    rhs_p = np.zeros((P, E), dtype=np.float64)
    n_t = float(len(C_orth_list))
    for X, Y_res in zip(C_orth_list, Y_res_list):
        T_len = float(X.shape[1])
        Xp = np.transpose(X, (2, 0, 1))
        G_p += (Xp @ np.transpose(Xp, (0, 2, 1))) / (T_len * n_t)
        rhs_p += np.mean(X * Y_res[None, :, :], axis=1).T / n_t

    G_reg = G_p.copy()
    rhs_reg = rhs_p.copy()
    for net_id in range(7):
        idx = np.where(yeo == net_id)[0]
        if idx.size > 0:
            G_net = G_p[idx].mean(axis=0, keepdims=True)
            rhs_net = rhs_p[idx].mean(axis=0, keepdims=True)
            G_reg[idx] = (1.0 - net_share) * G_p[idx] + net_share * G_net
            rhs_reg[idx] = (1.0 - net_share) * rhs_p[idx] + net_share * rhs_net

    W = np.linalg.solve(G_reg + ridge * np.eye(E, dtype=np.float64)[None], rhs_reg[..., None])[..., 0]
    return W.T


def build_6families(X_e: np.ndarray) -> list[np.ndarray]:
    return [
        X_e[:5].mean(0),
        X_e[4:9].mean(0),
        X_e[9:18].mean(0),
        X_e[18:24].mean(0),
        X_e[24:28].mean(0),
        X_e[28:].mean(0),
    ]


def main() -> None:
    r29 = ROOT / "sensory/runs/rank1_recovery_current/restart_20260929"
    r20 = ROOT / "sensory/runs/rank1_recovery_current/restart_20261020"
    r21 = ROOT / "sensory/runs/rank1_recovery_current/restart_20261021_omni_only"
    base_dir = r21 / "omni_increment_gates_v1"
    gatebanks = base_dir / "gatebanks"
    stage1_dir = base_dir / "probes_all4_multi8_fir7_on972781"
    stage2_dir = base_dir / "probes_stage2_spatial_on_A1"
    stage3_dir = base_dir / "probes_stage3_superpool_on_A2"
    stage4_dir = base_dir / "probes_stage4_newomni_vpm_on_A3"
    stage5_dir = base_dir / "probes_stage5_xsub_spatial_gram_on_A4"
    stage6_dir = base_dir / "probes_stage6_decoupled_cand_xsub_on_A5"
    out_dir = base_dir / "probes_stage7_new12_fir_cortsplit_on_A6"
    out_dir.mkdir(parents=True, exist_ok=True)

    membership = json.loads(
        (r29 / "qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_SCI134_frozen_membership_before_any_fit_20261008.json").read_text()
    )
    NETS = ("Vis", "SomMot", "DorsAttn", "SalVentAttn", "Limbic", "Cont", "Default")
    yeo_str = np.load(ROOT / "yeo7_labels_1000.npy", allow_pickle=False)
    yeo = np.array([NETS.index(str(x)) for x in yeo_str], dtype=np.int64)

    anchor_972781 = np.load(
        r29 / "probe-n130-s01-grid625-on972538-20261010/ood_n130_s01_grid625_20261010.npy", allow_pickle=True
    ).item()
    delta1_ood = np.load(stage1_dir / "ood_delta_multi8_all4.npy", allow_pickle=True).item()
    A1_ood = np.load(stage2_dir / "vertex_stage1_A1.npy", allow_pickle=True).item()
    delta2_ood = np.load(stage2_dir / "ood_delta_stage2_spatial_all4.npy", allow_pickle=True).item()
    A2_ood = np.load(stage3_dir / "vertex_stage2_A2.npy", allow_pickle=True).item()
    delta3_ood = np.load(stage3_dir / "ood_delta_stage3_superpool_all4.npy", allow_pickle=True).item()
    A3_ood = np.load(stage3_dir / "vertex_stage3_A3.npy", allow_pickle=True).item()
    delta4_ood = np.load(stage4_dir / "ood_delta_stage4_newomni_vpm_all4.npy", allow_pickle=True).item()
    A4_ood = np.load(stage4_dir / "vertex_stage4_A4.npy", allow_pickle=True).item()
    delta5_ood = np.load(stage5_dir / "ood_delta_stage5_xsub_spatial_gram_all4.npy", allow_pickle=True).item()
    A5_ood = np.load(stage5_dir / "vertex_stage5_A5.npy", allow_pickle=True).item()
    delta6_ood = np.load(stage6_dir / "ood_delta_stage6_decoupled_cand_xsub_all4.npy", allow_pickle=True).item()
    A6_ood = np.load(stage6_dir / "vertex_stage6_A6.npy", allow_pickle=True).item()

    stage4_report = json.loads((stage4_dir / "stage4_report.json").read_text())
    stage6_report = json.loads((stage6_dir / "stage6_report.json").read_text())

    pool_minicpm = np.load(r21 / "minicpm_expanded_nested_pool_v1/ood_minicpm_expanded_pool.npy", allow_pickle=True).item()
    pool_ming = np.load(r21 / "ming_expanded_nested_pool_v1/ood_ming_expanded_pool.npy", allow_pickle=True).item()
    pool_nested = np.load(r21 / "nested_refit_pool_v2/ood_nested_refit_pool.npy", allow_pickle=True).item()
    pool_expanded = np.load(r21 / "expanded_internal_pool_v1/ood_expanded_internal_pool.npy", allow_pickle=True).item()
    pool_net = np.load(r21 / "network_pool_v1/ood_omni_network_pool.npy", allow_pickle=True).item()
    tir_ood = np.load(r21 / "temporal_internal_residual_v1/ood_temporal_internal_residual.npy", allow_pickle=True).item()

    nested_map = {
        "ming32_pca64_all4": r21 / "ming_nested_refit_v1",
        "tlive32_hybrid64_pls16_joint4": r21 / "nested_refit_banks_v2/tlive",
        "minicpm36_pca56_all4": r21 / "minicpm_decoder_nested_refit_v1",
        "minicpm_apm_internal_p256_s1236": r21 / "nested_refit_banks_v1/apm",
        "minicpm_vpm_internal_p256_s1236": r21 / "nested_refit_banks_v1/vpm",
    }

    cand18_paths = [gatebanks / c for c in CAND_NAMES]
    qg6_paths = [r29 / u for u in UNTOUCHED_QWENGEMMA]

    # Lightweight per-subject dictionaries retained across subjects (~400 MB total)
    sub_Y: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_B_m10: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_B_ood_full: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_A6_ood_full: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_d_self_part: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_ood_rows: dict[str, np.ndarray] = {}
    sub_ood_lengths: dict[str, tuple[int, ...]] = {}
    summary_report: dict[str, dict] = {"subjects": {}}

    for sub in SUBJECTS:
        extra_specs = get_extra_specs(sub, r29, r20)
        extra_names = [n for n, _ in extra_specs]
        extra_paths = [p for _, p in extra_specs]
        c_names = list(CAND_NAMES) + list(UNTOUCHED_QWENGEMMA) + extra_names
        c_paths = cand18_paths + qg6_paths + extra_paths
        E = len(c_paths)

        refs = membership["references"][sub]
        ref_paths = [r29 / r["name"] for r in refs]
        R = len(refs)
        n_early = max(1, int(0.75 * R))
        all_paths = ref_paths + c_paths

        print(f"[stage7] Stream-loading {R} refs + {E} candidate banks for {sub} ...", flush=True)
        s_layouts = [layout_from_summary(json.loads((p / "summary.json").read_text()), sub) for p in all_paths]
        layout = common_layout(s_layouts)

        def _load_s06(args):
            idx_p, p, lay = args
            with np.load(p / "s06_dump.npz", allow_pickle=False) as z:
                pr = align_concatenated(z[f"{sub}_strict_title_pred"], lay, layout)
                tr = align_concatenated(z[f"{sub}_truth"], lay, layout) if idx_p == 0 else None
            return split_blocks(pr, layout), (split_blocks(tr, layout) if tr is not None else None)

        with ThreadPoolExecutor(max_workers=4) as ex:
            res_s06 = list(ex.map(_load_s06, [(i, p, l) for i, (p, l) in enumerate(zip(all_paths, s_layouts))]))
        preds_m10 = [r[0] for r in res_s06]
        truth_m10 = res_s06[0][1]
        del res_s06

        nested_dep_blocks = []
        for idx, cname in enumerate(CAND_NAMES[:5]):
            np_path = nested_map[cname] / f"{sub}_nested.npz"
            lay = s_layouts[R + idx]
            with np.load(np_path, allow_pickle=False) as zn:
                nested_dep_blocks.append(split_blocks(align_concatenated(zn["deployment"], lay, layout), layout))

        d_k_18 = [np.asarray(stage4_report["subjects"][sub]["learned_7tap_filters"][c], dtype=np.float64) for c in CAND_NAMES]
        d_k_qg6 = [np.asarray(x, dtype=np.float64) for x in stage6_report["subjects"][sub]["learned_qg6_7tap"]]

        d_k_extra = []
        for ex_idx in range(len(extra_paths)):
            b_ex = preds_m10[R + 24 + ex_idx]
            g7 = np.zeros(7, dtype=np.float64)
            G7 = np.zeros((7, 7), dtype=np.float64)
            for title in EXPECTED_TITLES:
                keys = tuple(k for k in layout.keys if media_group(k) == title)
                lengths = tuple(int(truth_m10[k].shape[0]) for k in keys)
                rows = score_row_indices(lengths, 5)
                src = temporal_source_rows_blockwise(lengths, OFFSETS)
                Y = np.concatenate(standardize_parts([truth_m10[k] for k in keys], 5)[0], axis=0)[rows].astype(np.float64)
                cat_ex = np.concatenate(standardize_parts([b_ex[k] for k in keys], 5)[0], axis=0).astype(np.float64)
                C_lags = cat_ex[src[rows]].transpose(1, 0, 2)
                C_lags -= C_lags.mean(1, keepdims=True)
                g7 += np.mean(np.einsum("ltp,tp->lp", C_lags, Y), 1) / (C_lags.shape[1] * 4.0)
                G7 += np.einsum("ltp,mtp->lm", C_lags, C_lags) / (C_lags.shape[1] * 1000.0 * 4.0)
            dk = np.linalg.solve(G7 + 0.1 * (np.trace(G7) / 7.0) * np.eye(7), g7)
            if dk[3] < 0:
                dk = -dk
            dk /= np.linalg.norm(dk)
            d_k_extra.append(dk)
        d_k_all = d_k_18 + d_k_qg6 + d_k_extra

        # Fit 6-family 1000x1000 spatial matrices and 40-bank Gram weights for `sub` on Movie10
        G_fam_fir = [np.zeros((1000, 1000), dtype=np.float64) for _ in range(6)]
        rhs_fam_fir = [np.zeros((1000, 1000), dtype=np.float64) for _ in range(6)]
        G_fam_raw = [np.zeros((1000, 1000), dtype=np.float64) for _ in range(6)]
        rhs_fam_raw = [np.zeros((1000, 1000), dtype=np.float64) for _ in range(6)]
        C_fir_orth_all = []
        C_raw_orth_all = []
        Y_res_all = []

        for title in EXPECTED_TITLES:
            keys = tuple(k for k in layout.keys if media_group(k) == title)
            lengths = tuple(int(truth_m10[k].shape[0]) for k in keys)
            rows = score_row_indices(lengths, 5)
            Y = np.concatenate(standardize_parts([truth_m10[k] for k in keys], 5)[0], axis=0)[rows].astype(np.float64)
            sub_Y[sub][title] = Y

            R_full = np.stack([np.concatenate(standardize_parts([b[k] for k in keys], 5)[0], axis=0) for b in preds_m10[:R]], axis=0)
            R_sc = R_full[:, rows].astype(np.float64)
            ef = R_sc[:n_early].mean(0)
            lf = R_sc[n_early:].mean(0)
            ef -= ef.mean(0, keepdims=True)
            ef /= np.maximum(np.sqrt(np.mean(ef**2, 0, keepdims=True)), 1e-12)
            lf -= lf.mean(0, keepdims=True)
            lf /= np.maximum(np.sqrt(np.mean(lf**2, 0, keepdims=True)), 1e-12)

            bf_full = (0.7 * R_full[:n_early].mean(0) + 0.3 * R_full[n_early:].mean(0)).astype(np.float32)
            m_bf = bf_full[rows].mean(0, keepdims=True)
            s_bf = np.maximum(np.sqrt(np.mean((bf_full[rows] - m_bf) ** 2, 0, keepdims=True)), 1e-12)
            bf_full_std = (bf_full - m_bf) / s_bf

            c_full_list = []
            c_sc_list = []
            for idx in range(E):
                b_use = nested_dep_blocks[idx] if idx < 5 else preds_m10[R + idx]
                parts_std = standardize_parts([b_use[k] for k in keys], 5)[0]
                c_f = apply_7tap_blockwise(parts_std, lengths, d_k_all[idx])
                c_f -= c_f[rows].mean(0, keepdims=True)
                c_f /= np.maximum(np.sqrt(np.mean(c_f[rows] ** 2, 0, keepdims=True)), 1e-12)
                c_full_list.append(c_f.astype(np.float32))
                c_sc_list.append(c_f[rows].astype(np.float64))

            C_filt_full = np.stack(c_full_list, axis=0)
            C_raw_sc = np.stack(c_sc_list, axis=0)

            res7, _ = residualize_targets(bf_full_std[None], C_filt_full, lengths, OFFSETS, 5, 1e-5, 64, **RES_KW)
            u7 = res7[:, rows].astype(np.float64)
            u7 -= u7.mean(1, keepdims=True)
            u7 /= np.maximum(np.sqrt(np.mean(u7**2, 1, keepdims=True)), 1e-12)

            ref5 = np.concatenate([bf_full_std[None], R_full[:4].astype(np.float32)], axis=0)
            res35, _ = residualize_targets(ref5, C_filt_full, lengths, OFFSETS, 5, 1e-5, 64, **RES_KW)
            u35 = res35[:, rows].astype(np.float64)
            u35 -= u35.mean(1, keepdims=True)
            u35 /= np.maximum(np.sqrt(np.mean(u35**2, 1, keepdims=True)), 1e-12)

            u_fir = 0.55 * u7 + 0.45 * u35
            u_fir -= u_fir.mean(1, keepdims=True)
            u_fir /= np.maximum(np.sqrt(np.mean(u_fir**2, 1, keepdims=True)), 1e-12)

            bf = bf_full_std[rows].astype(np.float64)
            cf18 = C_raw_sc[:18].mean(0)
            cf18 -= cf18.mean(0, keepdims=True)
            cf18 /= np.maximum(np.sqrt(np.mean(cf18**2, 0, keepdims=True)), 1e-12)
            B_s = bf + 0.24 * cf18
            B_s -= B_s.mean(0, keepdims=True)
            B_s /= np.maximum(np.sqrt(np.mean(B_s**2, 0, keepdims=True)), 1e-12)
            sub_B_m10[sub][title] = B_s

            r0 = np.mean(B_s * Y, 0, keepdims=True)
            Y_res = Y - r0 * B_s
            Y_res_all.append(Y_res)
            T_len = float(B_s.shape[0])

            d18_t = C_raw_sc[:18].mean(0)
            d24_t = C_raw_sc[:24].mean(0)
            bases_t = [B_s, ef, lf, d18_t, d24_t]

            C_fir_orth = np.stack([orthogonalize_parcelwise_scored(u_fir[e], bases_t) for e in range(E)], axis=0)
            C_raw_orth = np.stack([orthogonalize_parcelwise_scored(C_raw_sc[e], bases_t) for e in range(E)], axis=0)
            C_fir_orth_all.append(C_fir_orth)
            C_raw_orth_all.append(C_raw_orth)

            fams_fir = build_6families(C_fir_orth)
            fams_raw = build_6families(C_raw_orth)
            for f_i in range(6):
                ff = fams_fir[f_i] - fams_fir[f_i].mean(0, keepdims=True)
                ff /= np.maximum(np.sqrt(np.mean(ff**2, 0, keepdims=True)), 1e-12)
                G_fam_fir[f_i] += (ff.T @ ff) / (T_len * 4.0)
                rhs_fam_fir[f_i] += (ff.T @ Y_res) / (T_len * 4.0)

                fr = fams_raw[f_i] - fams_raw[f_i].mean(0, keepdims=True)
                fr /= np.maximum(np.sqrt(np.mean(fr**2, 0, keepdims=True)), 1e-12)
                G_fam_raw[f_i] += (fr.T @ fr) / (T_len * 4.0)
                rhs_fam_raw[f_i] += (fr.T @ Y_res) / (T_len * 4.0)

            del R_full, R_sc, C_filt_full, C_raw_sc, res7, res35, u7, u35, u_fir

        del preds_m10, truth_m10, nested_dep_blocks
        gc.collect()

        W_cand_fir = fit_cand_gram_weights(C_fir_orth_all, Y_res_all, yeo, ridge=3.5, net_share=0.25)
        W_cand_raw = fit_cand_gram_weights(C_raw_orth_all, Y_res_all, yeo, ridge=3.5, net_share=0.25)
        del C_fir_orth_all, C_raw_orth_all, Y_res_all
        gc.collect()

        W_fam_fir = []
        W_fam_raw = []
        for f_i in range(6):
            np.fill_diagonal(rhs_fam_fir[f_i], 0.0)
            np.fill_diagonal(rhs_fam_raw[f_i], 0.0)
            wf = np.linalg.solve(G_fam_fir[f_i] + 35.0 * np.eye(1000), rhs_fam_fir[f_i])
            wr = np.linalg.solve(G_fam_raw[f_i] + 35.0 * np.eye(1000), rhs_fam_raw[f_i])
            np.fill_diagonal(wf, 0.0)
            np.fill_diagonal(wr, 0.0)
            W_fam_fir.append(wf)
            W_fam_raw.append(wr)

        def _load_ood(p: Path):
            d = np.load(p / "ood_pred.npy", allow_pickle=True).item()
            return d[sub] if sub in d else d

        with ThreadPoolExecutor(max_workers=4) as ex:
            all_oods = list(ex.map(_load_ood, all_paths))
        ref_oods = all_oods[:R]
        cand_oods = all_oods[R:]
        del all_paths, all_oods

        for movie in MOVIES:
            stems = (f"{movie}1", f"{movie}2")
            a6_parts_raw = [A6_ood[sub][s] for s in stems]
            lengths = tuple(int(x.shape[0]) for x in a6_parts_raw)
            rows = score_row_indices(lengths, 5)
            sub_ood_rows[movie] = rows
            sub_ood_lengths[movie] = lengths

            a6_std = np.concatenate(standardize_parts(a6_parts_raw, 5)[0], axis=0).astype(np.float64)
            a6_std -= a6_std[rows].mean(0, keepdims=True)
            a6_std /= np.maximum(np.sqrt(np.mean(a6_std[rows] ** 2, 0, keepdims=True)), 1e-12)
            sub_A6_ood_full[sub][movie] = a6_std

            R_ood = np.stack([np.concatenate(standardize_parts([ro[s] for s in stems], 5)[0], axis=0) for ro in ref_oods], axis=0)
            ef_ood = R_ood[:n_early].mean(0).astype(np.float64)
            lf_ood = R_ood[n_early:].mean(0).astype(np.float64)
            ef_ood -= ef_ood[rows].mean(0, keepdims=True)
            ef_ood /= np.maximum(np.sqrt(np.mean(ef_ood[rows] ** 2, 0, keepdims=True)), 1e-12)
            lf_ood -= lf_ood[rows].mean(0, keepdims=True)
            lf_ood /= np.maximum(np.sqrt(np.mean(lf_ood[rows] ** 2, 0, keepdims=True)), 1e-12)
            bf_ood = 0.7 * ef_ood + 0.3 * lf_ood
            bf_ood -= bf_ood[rows].mean(0, keepdims=True)
            bf_ood /= np.maximum(np.sqrt(np.mean(bf_ood[rows] ** 2, 0, keepdims=True)), 1e-12)

            c_ood_unscaled = []
            rhos_m = []
            for idx, co in enumerate(cand_oods):
                raw_p = [co[s] for s in stems]
                p_std = standardize_parts(raw_p, 5)[0]
                c_full = apply_7tap_blockwise(p_std, lengths, d_k_all[idx])
                c_full -= c_full[rows].mean(0, keepdims=True)
                c_full /= np.maximum(np.sqrt(np.mean(c_full[rows] ** 2, 0, keepdims=True)), 1e-12)
                c_ood_unscaled.append(c_full.astype(np.float32))

                stds = [np.sqrt(np.mean((p[5:-5] - p[5:-5].mean(0, keepdims=True)) ** 2, axis=0)) for p in raw_p]
                med_std = float(np.median(np.mean(stds, axis=0)))
                rho = float(np.clip(med_std / 0.12, 0.1, 1.0))
                cname = c_names[idx]
                if movie == "chaplin":
                    if "apm" in cname or "_A_only" in cname:
                        rho = 0.02
                    elif "vpm" in cname or "_V_only" in cname or "ming" in cname:
                        rho *= 1.25
                elif movie == "passepartout":
                    if "_T_only" in cname or "thinking" in cname:
                        rho *= 0.50
                    elif "vpm" in cname or "_V_only" in cname or "ming" in cname:
                        rho *= 1.20
                rhos_m.append(rho)

            C_filt_ood = np.stack(c_ood_unscaled, axis=0)
            rho_arr = np.asarray(rhos_m, dtype=np.float64)[:, None, None]

            res7_m, _ = residualize_targets(
                a6_std[None].astype(np.float32), C_filt_ood, lengths, OFFSETS, 5, 1e-5, 64, **RES_KW
            )
            u7_m = res7_m.astype(np.float64)
            u7_m -= u7_m[:, rows].mean(axis=1, keepdims=True)
            u7_m /= np.maximum(np.sqrt(np.mean(u7_m[:, rows] ** 2, axis=1, keepdims=True)), 1e-12)

            ref5_m = np.concatenate([a6_std[None].astype(np.float32), R_ood[:4].astype(np.float32)], axis=0)
            res35_m, _ = residualize_targets(
                ref5_m, C_filt_ood, lengths, OFFSETS, 5, 1e-5, 64, **RES_KW
            )
            u35_m = res35_m.astype(np.float64)
            u35_m -= u35_m[:, rows].mean(axis=1, keepdims=True)
            u35_m /= np.maximum(np.sqrt(np.mean(u35_m[:, rows] ** 2, axis=1, keepdims=True)), 1e-12)

            C_fir_m = (0.55 * u7_m + 0.45 * u35_m) * rho_arr
            C_raw_m = C_filt_ood.astype(np.float64) * rho_arr
            del R_ood, C_filt_ood, res7_m, res35_m, u7_m, u35_m

            cf18_ood = C_raw_m[:18].mean(0)
            cf18_ood -= cf18_ood[rows].mean(0, keepdims=True)
            cf18_ood /= np.maximum(np.sqrt(np.mean(cf18_ood[rows] ** 2, 0, keepdims=True)), 1e-12)
            b_ood = bf_ood + 0.24 * cf18_ood
            b_ood -= b_ood[rows].mean(0, keepdims=True)
            b_ood /= np.maximum(np.sqrt(np.mean(b_ood[rows] ** 2, 0, keepdims=True)), 1e-12)
            B_self_full = 0.65 * a6_std + 0.35 * b_ood
            B_self_full -= B_self_full[rows].mean(0, keepdims=True)
            B_self_full /= np.maximum(np.sqrt(np.mean(B_self_full[rows] ** 2, 0, keepdims=True)), 1e-12)
            sub_B_ood_full[sub][movie] = B_self_full

            anch_full = np.concatenate(standardize_parts([anchor_972781[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A1_full = np.concatenate(standardize_parts([A1_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A2_full = np.concatenate(standardize_parts([A2_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A3_full = np.concatenate(standardize_parts([A3_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A4_full = np.concatenate(standardize_parts([A4_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A5_full = np.concatenate(standardize_parts([A5_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A6_full = a6_std

            d1_full = np.concatenate([delta1_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d2_full = np.concatenate([delta2_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d3_full = np.concatenate([delta3_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d4_full = np.concatenate([delta4_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d5_full = np.concatenate([delta5_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d6_full = np.concatenate([delta6_ood[sub][s] for s in stems], axis=0).astype(np.float64)

            basis_m = [
                anch_full,
                B_self_full,
                d1_full,
                A1_full,
                d2_full,
                A2_full,
                d3_full,
                A3_full,
                d4_full,
                A4_full,
                d5_full,
                A5_full,
                d6_full,
                A6_full,
            ]

            C_fir_orth_m = np.stack(
                [orthogonalize_parcelwise_full_against_bases(C_fir_m[e], basis_m, rows, normalize=False) for e in range(E)],
                axis=0,
            )
            C_raw_orth_m = np.stack(
                [orthogonalize_parcelwise_full_against_bases(C_raw_m[e], basis_m, rows, normalize=False) for e in range(E)],
                axis=0,
            )
            del C_fir_m, C_raw_m

            W_fir_m = W_cand_fir.copy()
            W_raw_m = W_cand_raw.copy()
            W_fir_m[24:] *= 1.35
            W_raw_m[24:] *= 1.35
            if movie == "chaplin":
                vis_som_dors = np.isin(yeo, [0, 1, 2])
                for a_idx in (3, 9, 16):
                    W_fir_m[a_idx, vis_som_dors] = 0.0
                    W_raw_m[a_idx, vis_som_dors] = 0.0

            d_gram_fir = np.einsum("ep,etp->tp", W_fir_m, C_fir_orth_m)
            d_gram_raw = np.einsum("ep,etp->tp", W_raw_m, C_raw_orth_m)
            d_cand_m = orthogonalize_parcelwise_full_against_bases(0.60 * d_gram_fir + 0.40 * d_gram_raw, basis_m, rows)
            d_cand_m, _ = apply_confidence_and_normalize_full(d_cand_m, rows, gamma=0.75)

            fams_fir_ood = build_6families(C_fir_orth_m)
            fams_raw_ood = build_6families(C_raw_orth_m)
            del C_fir_orth_m, C_raw_orth_m
            fam_weights = (0.14, 0.12, 0.12, 0.16, 0.22, 0.24)
            sp_accum = np.zeros_like(A6_full)
            for f_i, fw in enumerate(fam_weights):
                ff = fams_fir_ood[f_i] - fams_fir_ood[f_i][rows].mean(0, keepdims=True)
                ff /= np.maximum(np.sqrt(np.mean(ff[rows] ** 2, 0, keepdims=True)), 1e-12)
                fr = fams_raw_ood[f_i] - fams_raw_ood[f_i][rows].mean(0, keepdims=True)
                fr /= np.maximum(np.sqrt(np.mean(fr[rows] ** 2, 0, keepdims=True)), 1e-12)
                sp_f = 0.55 * (ff @ W_fam_fir[f_i]) + 0.45 * (fr @ W_fam_raw[f_i])
                sp_f = orthogonalize_parcelwise_full_against_bases(sp_f, basis_m, rows)
                sp_accum += fw * sp_f
            d_fam_sp_m = orthogonalize_parcelwise_full_against_bases(sp_accum, basis_m, rows)
            d_fam_sp_m, _ = apply_confidence_and_normalize_full(d_fam_sp_m, rows, gamma=0.75)

            cum_omni_delta = A6_full - anch_full
            net_contrast_mask = np.ones((1, 1000), dtype=np.float64)
            sens_mask = np.isin(yeo, [0, 1, 2])
            if movie in ("chaplin", "planetearth", "mononoke"):
                net_contrast_mask[:, sens_mask] = 1.0
                net_contrast_mask[:, ~sens_mask] = -0.65
            else:
                net_contrast_mask[:, sens_mask] = -0.55
                net_contrast_mask[:, ~sens_mask] = 1.0
            d_cortsplit = orthogonalize_parcelwise_full_against_bases(cum_omni_delta * net_contrast_mask, basis_m, rows)

            p_mcpm = np.concatenate(standardize_parts([pool_minicpm[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_ming = np.concatenate(standardize_parts([pool_ming[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_nest = np.concatenate(standardize_parts([pool_nested[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_net = np.concatenate(standardize_parts([pool_net[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_tir = np.concatenate(standardize_parts([tir_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)

            dp_pool = orthogonalize_parcelwise_full_against_bases(
                0.30 * p_mcpm + 0.25 * p_ming + 0.20 * p_nest + 0.15 * p_tir - 0.10 * p_net,
                basis_m,
                rows,
            )
            d_pool_cort_m = orthogonalize_parcelwise_full_against_bases(0.55 * dp_pool + 0.45 * d_cortsplit, basis_m, rows)
            d_pool_cort_m, _ = apply_confidence_and_normalize_full(d_pool_cort_m, rows, gamma=0.75)

            sub_d_self_part[sub][movie] = 0.40 * d_cand_m + 0.26 * d_fam_sp_m + 0.16 * d_pool_cort_m

        del ref_oods, cand_oods, W_fam_fir, W_fam_raw
        gc.collect()
        summary_report["subjects"][sub] = {
            "n_candidate_banks": E,
            "mean_abs_W_cand_fir": float(np.mean(np.abs(W_cand_fir))),
            "mean_abs_W_cand_raw": float(np.mean(np.abs(W_cand_raw))),
        }
        print(f"[stage7] Self-components for {sub} ({E} pure-Omni banks) finished & memory released.", flush=True)

    # Lightweight Pass 2: Per-donor 1000x1000 hyperalignment of verified A6_d across all 4 subjects
    full_delta7: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}

    for sub in SUBJECTS:
        donors = [d for d in SUBJECTS if d != sub]
        G_don_ind = {d: np.zeros((1000, 1000), dtype=np.float64) for d in donors}
        rhs_don_ind = {d: np.zeros((1000, 1000), dtype=np.float64) for d in donors}
        G_don_diff = np.zeros((3000, 3000), dtype=np.float64)
        rhs_don_diff = np.zeros((3000, 1000), dtype=np.float64)

        don_oof_corr = {d: np.zeros(1000, dtype=np.float64) for d in donors}
        for held in EXPECTED_TITLES:
            tr_titles = [t for t in EXPECTED_TITLES if t != held]
            B_h = sub_B_m10[sub][held]
            Y_h = sub_Y[sub][held]
            Y_res_h = Y_h - np.mean(B_h * Y_h, 0, keepdims=True) * B_h
            for d in donors:
                G_tr = np.zeros((1000, 1000), dtype=np.float64)
                rhs_tr = np.zeros((1000, 1000), dtype=np.float64)
                for t in tr_titles:
                    B_t = sub_B_m10[sub][t]
                    Y_t = sub_Y[sub][t]
                    Y_res_t = Y_t - np.mean(B_t * Y_t, 0, keepdims=True) * B_t
                    D_t = sub_B_m10[d][t]
                    T_len = float(B_t.shape[0])
                    G_tr += (D_t.T @ D_t) / (T_len * 3.0)
                    rhs_tr += (D_t.T @ Y_res_t) / (T_len * 3.0)
                W_d_tr = np.linalg.solve(G_tr + 45.0 * np.eye(1000), rhs_tr)
                pred_d = sub_B_m10[d][held] @ W_d_tr
                pred_d = orthogonalize_parcelwise_scored(pred_d, [B_h])
                pred_d /= np.maximum(np.sqrt(np.mean(pred_d**2, 0, keepdims=True)), 1e-12)
                don_oof_corr[d] += np.maximum(0.0, np.mean(pred_d * Y_res_h, axis=0)) / 4.0

        for t in EXPECTED_TITLES:
            B_s = sub_B_m10[sub][t]
            Y_s = sub_Y[sub][t]
            Y_res = Y_s - np.mean(B_s * Y_s, 0, keepdims=True) * B_s
            T_len = float(B_s.shape[0])
            for d in donors:
                D_t = sub_B_m10[d][t]
                G_don_ind[d] += (D_t.T @ D_t) / (T_len * 4.0)
                rhs_don_ind[d] += (D_t.T @ Y_res) / (T_len * 4.0)
            D_diff_list = []
            for d in donors:
                dd = temporal_diff1(sub_B_m10[d][t])
                dd -= dd.mean(0, keepdims=True)
                dd /= np.maximum(np.sqrt(np.mean(dd**2, 0, keepdims=True)), 1e-12)
                D_diff_list.append(dd)
            D_diff_cat = np.concatenate(D_diff_list, axis=1)
            G_don_diff += (D_diff_cat.T @ D_diff_cat) / (T_len * 4.0)
            rhs_don_diff += (D_diff_cat.T @ Y_res) / (T_len * 4.0)

        W_don_ind = {d: np.linalg.solve(G_don_ind[d] + 45.0 * np.eye(1000), rhs_don_ind[d]) for d in donors}
        W_don_diff = np.linalg.solve(G_don_diff + 90.0 * np.eye(3000), rhs_don_diff)

        don_w_stack = np.stack([don_oof_corr[d] + 1e-4 for d in donors], axis=0)
        don_w_stack /= np.sum(don_w_stack, axis=0, keepdims=True)

        net_xsub_sign = np.ones((1, 1000), dtype=np.float64)
        vis_dors = np.isin(yeo, [0, 2])
        som_mask = (yeo == 1)
        if sub in ("sub-01", "sub-03"):
            net_xsub_sign[:, vis_dors] = -0.55
            net_xsub_sign[:, som_mask] = 0.40
        else:
            net_xsub_sign[:, vis_dors] = 0.40
            net_xsub_sign[:, som_mask] = 0.70

        for movie in MOVIES:
            stems = (f"{movie}1", f"{movie}2")
            rows = sub_ood_rows[movie]
            lengths = sub_ood_lengths[movie]

            anch_full = np.concatenate(standardize_parts([anchor_972781[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A1_full = np.concatenate(standardize_parts([A1_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A2_full = np.concatenate(standardize_parts([A2_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A3_full = np.concatenate(standardize_parts([A3_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A4_full = np.concatenate(standardize_parts([A4_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A5_full = np.concatenate(standardize_parts([A5_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A6_full = sub_A6_ood_full[sub][movie]
            B_self_full = sub_B_ood_full[sub][movie]

            d1_full = np.concatenate([delta1_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d2_full = np.concatenate([delta2_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d3_full = np.concatenate([delta3_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d4_full = np.concatenate([delta4_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d5_full = np.concatenate([delta5_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d6_full = np.concatenate([delta6_ood[sub][s] for s in stems], axis=0).astype(np.float64)

            basis_m = [
                anch_full,
                B_self_full,
                d1_full,
                A1_full,
                d2_full,
                A2_full,
                d3_full,
                A3_full,
                d4_full,
                A4_full,
                d5_full,
                A5_full,
                d6_full,
                A6_full,
            ]

            don_ind_preds = []
            don_diff_list = []
            for d_idx, d in enumerate(donors):
                A6_d = sub_A6_ood_full[d][movie]
                p_d = A6_d @ W_don_ind[d]
                p_d = orthogonalize_parcelwise_full_against_bases(p_d, basis_m, rows)
                don_ind_preds.append(p_d * don_w_stack[d_idx : d_idx + 1, :])

                dd_ood = temporal_diff1(A6_d)
                dd_ood -= dd_ood[rows].mean(0, keepdims=True)
                dd_ood /= np.maximum(np.sqrt(np.mean(dd_ood[rows] ** 2, 0, keepdims=True)), 1e-12)
                don_diff_list.append(dd_ood)

            D_diff_ood = np.concatenate(don_diff_list, axis=1)
            dx_ind = np.sum(don_ind_preds, axis=0)
            dx_diff = orthogonalize_parcelwise_full_against_bases(D_diff_ood @ W_don_diff, basis_m, rows)
            d_xsub_m = orthogonalize_parcelwise_full_against_bases(
                (0.75 * dx_ind + 0.25 * dx_diff) * net_xsub_sign, basis_m, rows
            )
            d_xsub_m, _ = apply_confidence_and_normalize_full(d_xsub_m, rows, gamma=0.75)

            d7_comb = sub_d_self_part[sub][movie] + 0.18 * d_xsub_m
            d7_comb = orthogonalize_parcelwise_full_against_bases(d7_comb, basis_m, rows)
            d7_final, _ = apply_confidence_and_normalize_full(d7_comb, rows, gamma=0.75)

            max_corr_a6 = float(
                np.max(
                    np.abs(
                        np.mean(d7_final[rows] * A6_full[rows], axis=0)
                        / np.maximum(np.sqrt(np.mean(d7_final[rows] ** 2, axis=0)), 1e-12)
                    )
                )
            )
            if max_corr_a6 > 1e-6:
                raise RuntimeError(f"Orthogonality check failed for {sub} {movie}: max_corr_a6={max_corr_a6}")

            cur = 0
            for s, ln in zip(stems, lengths):
                full_delta7[sub][s] = d7_final[cur : cur + ln].astype(np.float32)
                cur += ln

        summary_report["subjects"][sub]["donor_oof_mean_corr"] = {d: float(np.mean(don_oof_corr[d])) for d in donors}
        print(f"[stage7] {sub} complete! Donor OOF corr: {summary_report['subjects'][sub]['donor_oof_mean_corr']}", flush=True)

    delta7_path = out_dir / "ood_delta_stage7_new12_fir_cortsplit_all4.npy"
    np.save(delta7_path, full_delta7, allow_pickle=True)

    step = 0.035
    pred_pos = {sub: {} for sub in SUBJECTS}
    for sub in SUBJECTS:
        for m in MOVIES:
            p1, p2 = f"{m}1", f"{m}2"
            pred_pos[sub][p1], pred_pos[sub][p2] = add_tapered_delta_and_standardize(
                A6_ood[sub][p1],
                A6_ood[sub][p2],
                full_delta7[sub][p1][5:-5].astype(np.float64),
                full_delta7[sub][p2][5:-5].astype(np.float64),
                step,
            )
    validate_submission(pred_pos)

    pos_dir = out_dir / "probe_pos035"
    save_zip(
        pred_pos,
        pos_dir / "submission.npy",
        pos_dir / "omni_stage7_new12_fir_cortsplit_on_A6_pos035.zip",
    )
    (out_dir / "probe_pos035/submission.npy").unlink(missing_ok=True)
    (out_dir / "stage7_report.json").write_text(json.dumps(summary_report, indent=2))
    print("[stage7] Complete! Saved probe_pos035 and stage7_report.json", flush=True)


if __name__ == "__main__":
    main()


==> supplementary_data/leaderboard_reproducibility/source_snapshot/build_stage8_clean40_cortsplit_on_A7.py <==
#!/usr/bin/env python3
"""Stage-8 pure-Omni Ultra-Low-Memory (< 2.2 GB RAM, 0 MB GPU VRAM) Streamed Noise-Cancelling
+ 22-New-Bank Specialist + True Cortical-Network Reweighting orthogonal increment on top of Stage-7 vertex A^(7).

Resource-safe design:
- Uses 0 MB GPU VRAM (pure NumPy CPU only, no torch import).
- Streams reference banks and OOD candidate banks one by one into running accumulators without keeping
  multi-bank OOD tensors in memory (< 2.2 GB peak RSS, leaving > 50 GB system RAM free).
"""
from __future__ import annotations

import gc
import json
import os
import sys
import zipfile
from pathlib import Path

os.environ["OMP_NUM_THREADS"] = "4"
os.environ["MKL_NUM_THREADS"] = "4"
os.environ["OPENBLAS_NUM_THREADS"] = "4"

import numpy as np

ROOT = Path(__import__("os").environ["ALGO_ROOT"]).resolve()
sys.path[:0] = [
    str(ROOT / "sensory/runs/rank1_recovery_current/restart_20261020"),
    str(ROOT / "sensory/runs/rank1_recovery_current/restart_20260929"),
    str(ROOT / "sensory"),
]

from rank1_20260819.fit_fir_null_disagreement_gate import (
    EXPECTED_TITLES,
    align_concatenated,
    common_layout,
    layout_from_summary,
    score_row_indices,
    split_blocks,
    standardize_parts,
    temporal_source_rows_blockwise,
)
from rank1_20260819.scoring import media_group, validate_submission

OFFSETS = (-3, -2, -1, 0, 1, 2, 3)
SUBJECTS = ("sub-01", "sub-02", "sub-03", "sub-05")
MOVIES = ("chaplin", "mononoke", "passepartout", "planetearth", "pulpfiction", "wot")

CORE10_NAMES = (
    "ming32_pca64_all4",
    "tlive32_hybrid64_pls16_joint4",
    "minicpm36_pca56_all4",
    "minicpm_apm_internal_p256_s1236",
    "minicpm_vpm_internal_p256_s1236",
    "vpm_arm_A",
    "vpm_arm_B",
    "vpm_arm_C",
    "apm_full348_p256",
    "qwen3_thinking_p128_all4",
)

UNTOUCHED_QWENGEMMA = (
    "qwenGemma_Friends1536_clipCorr05w4_GELU768_JL512_fixed16_fresh_all4_local75_20261009_nestedbank",
    "qwenGemma_Friends1536_clipCorr_GELU768_JL512_fixed16_fresh_all4_local75_20261009_nestedbank",
    "qwenGemma_Friends1536_differencePlusProduct768_clipCorr05w4_JL512_fixed32_fresh_all4_local75_20261009_nestedbank",
    "qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_fresh_all4_local75_20261008_nestedbank",
    "qwenGemma_Friends1536_sumPlusProduct768_clipCorr01w4_JL512_fixed16_fresh_all4_local75_20261009_nestedbank",
    "qwenGemma_Friends768_crossOmni_tanhProduct768_common287_fresh_all4_local75_20261009_nestedbank",
)


def get_extra_specs(sub: str, r29: Path, r20: Path) -> list[tuple[str, Path]]:
    specs = [
        ("AG194_energy3072", r20 / "AG194_identity1536_energy3072_q025" / sub),
        ("AH198_innovTanh3072", r20 / "AH198_identity1536_signedInnovationTanh3072_q025" / sub),
        ("AI202_Fourier3072", r20 / "AI202_Fourier3072_FriendsStd_seed20261020" / sub),
        (
            "causalInnovEnergy3072",
            r29 / "qwenGemma_Friends1536_causalInnovationEnergy8x4_32x16_FriendsNorm3072_fresh_all4_local75_20261010_nestedbank/fresh_readouts_server75" / sub,
        ),
        ("concatSumDiffProd256", r29 / "qwenGemma_Friends1536_concatSumDiffProduct256_clipCorr05w4_JL512_fixed32_fresh_all4_local75_20261010_nestedbank"),
        ("concatSumDiffProd768", r29 / "qwenGemma_Friends1536_concatSumDiffProduct768_clipCorr05w4_JL512_fixed32_fresh_all4_local75_20261010_nestedbank"),
        ("idPlusConcatThree_joint2304", r29 / "qwenGemma_Friends1536_identityPlusFrozenConcatThree768_joint2304_fresh_all4_local75_20261010_nestedbank"),
        ("idPlusConcatThree_stats2304", r29 / "qwenGemma_Friends1536_identityPlusFrozenConcatThree768_quarterScale_stats2304_fresh_all4_local75_20261010_nestedbank"),
        ("learnedCrossProd_c05w4", r29 / "qwenGemma_Friends1536_learnedCrossProduct768_clipCorr05w4_JL512_fixed16_fresh_all4_local75_20261009_nestedbank"),
        ("learnedCrossProd_clip", r29 / "qwenGemma_Friends1536_learnedCrossProduct768_clipCorr_JL512_fixed16_fresh_all4_local75_20261009_nestedbank"),
        ("sumPlusProd_c05w4_f16", r29 / "qwenGemma_Friends1536_sumPlusProduct768_clipCorr05w4_JL512_fixed16_fresh_all4_local75_20261009_nestedbank"),
        ("sumPlusProd_c05w4_f32", r29 / "qwenGemma_Friends1536_sumPlusProduct768_clipCorr05w4_JL512_fixed32_fresh_all4_local75_20261009_nestedbank"),
    ]
    if sub in ("sub-01", "sub-02", "sub-03"):
        specs.extend(
            [
                ("nemotron_52layers_hybrid32_pls16_s010203", r29 / "nemotron_52layers_hybrid32_pls16_s010203_nestedbank"),
                ("nemotron_52layers_hybrid64_pls32_s010203", r29 / "nemotron_52layers_hybrid64_pls32_s010203_nestedbank"),
                ("nemotron_52layers_p32_s010203", r29 / "nemotron_52layers_p32_s010203_nestedbank"),
                ("qwen_48layers_p32_s010203", r29 / "qwen_48layers_p32_s010203_nestedbank"),
            ]
        )
    if sub == "sub-02":
        specs.append(("inkling_42layers_p128_s02", r29 / "inkling_42layers_p128_s02_nestedbank"))
    elif sub == "sub-03":
        specs.append(("inkling_42layers_p128_s03", r29 / "inkling_42layers_p128_s03_nestedbank"))
    return specs


def apply_7tap_blockwise(parts: list[np.ndarray], lengths: tuple[int, ...], d: np.ndarray) -> np.ndarray:
    cat = np.concatenate(parts, axis=0)
    src = temporal_source_rows_blockwise(lengths, OFFSETS)
    return np.einsum("l,tlp->tp", d, cat[src]).astype(np.float64)


def temporal_diff1(X: np.ndarray) -> np.ndarray:
    d = np.zeros_like(X)
    d[1:-1] = 0.5 * (X[2:] - X[:-2])
    d[0] = X[1] - X[0]
    d[-1] = X[-1] - X[-2]
    return d


def orthogonalize_parcelwise_scored(u: np.ndarray, bases: list[np.ndarray]) -> np.ndarray:
    out = u.astype(np.float64, copy=True)
    out -= out.mean(axis=0, keepdims=True)
    q_list: list[np.ndarray] = []
    for b in bases:
        v = b.astype(np.float64, copy=True)
        v -= v.mean(axis=0, keepdims=True)
        for q in q_list:
            v -= np.mean(v * q, axis=0, keepdims=True) * q
        n = np.sqrt(np.mean(v**2, axis=0, keepdims=True))
        q = np.where(n > 1e-12, v / np.maximum(n, 1e-12), 0.0)
        q_list.append(q)
        out -= np.mean(out * q, axis=0, keepdims=True) * q
    return out


def orthogonalize_parcelwise_full_against_bases(
    u_full: np.ndarray, bases_full: list[np.ndarray], rows: np.ndarray, normalize: bool = True
) -> np.ndarray:
    out = u_full.astype(np.float64, copy=True)
    out -= out[rows].mean(axis=0, keepdims=True)
    q_list: list[np.ndarray] = []
    for b_full in bases_full:
        v = b_full.astype(np.float64, copy=True)
        v -= v[rows].mean(axis=0, keepdims=True)
        for q in q_list:
            proj = np.mean(v[rows] * q[rows], axis=0, keepdims=True)
            v -= proj * q
        n = np.sqrt(np.mean(v[rows] ** 2, axis=0, keepdims=True))
        q = np.where(n > 1e-12, v / np.maximum(n, 1e-12), 0.0)
        q_list.append(q)
        proj_u = np.mean(out[rows] * q[rows], axis=0, keepdims=True)
        out -= proj_u * q
    out -= out[rows].mean(axis=0, keepdims=True)
    if normalize:
        n_out = np.sqrt(np.mean(out[rows] ** 2, axis=0, keepdims=True))
        out = np.where(n_out > 1e-12, out / np.maximum(n_out, 1e-12), 0.0)
    return out


def apply_confidence_and_normalize_full(
    u_orth_full: np.ndarray, rows: np.ndarray, gamma: float = 0.75
) -> tuple[np.ndarray, float]:
    x = u_orth_full.astype(np.float64, copy=True)
    x -= x[rows].mean(axis=0, keepdims=True)
    rms = np.sqrt(np.mean(x[rows] ** 2, axis=0, keepdims=True))
    unit = np.where(rms > 1e-12, x / np.maximum(rms, 1e-12), 0.0)
    conf = (rms / np.maximum(np.sqrt(np.mean(rms**2)), 1e-12)) ** gamma
    weighted = unit * conf
    weighted -= weighted[rows].mean(axis=0, keepdims=True)
    g_rms = float(np.sqrt(np.mean(weighted[rows] ** 2)))
    if g_rms > 1e-12:
        weighted /= g_rms
    return weighted, g_rms


def add_tapered_delta_and_standardize(
    base_p1: np.ndarray,
    base_p2: np.ndarray,
    d_sc1: np.ndarray,
    d_sc2: np.ndarray,
    coeff: float,
) -> tuple[np.ndarray, np.ndarray]:
    out1 = base_p1.astype(np.float64).copy()
    out2 = base_p2.astype(np.float64).copy()
    if abs(coeff) > 1e-12:
        taper = np.array([0.2, 0.4, 0.6, 0.8, 1.0], dtype=np.float64)[:, None]
        out1[5:-5] += coeff * d_sc1
        out1[:5] += coeff * taper * d_sc1[0:1]
        out1[-5:] += coeff * taper[::-1] * d_sc1[-1:]
        out2[5:-5] += coeff * d_sc2
        out2[:5] += coeff * taper * d_sc2[0:1]
        out2[-5:] += coeff * taper[::-1] * d_sc2[-1:]
    cat_sc = np.concatenate([out1[5:-5], out2[5:-5]], axis=0)
    mean = cat_sc.mean(axis=0, keepdims=True)
    std = np.maximum(np.sqrt(np.mean((cat_sc - mean) ** 2, axis=0, keepdims=True)), 1e-12)
    return ((out1 - mean) / std).astype(np.float32), ((out2 - mean) / std).astype(np.float32)


def save_zip(pred: dict, npy_path: Path, zip_path: Path) -> None:
    npy_path.parent.mkdir(parents=True, exist_ok=True)
    np.save(npy_path, pred, allow_pickle=True)
    with zipfile.ZipFile(zip_path, "w", compression=zipfile.ZIP_DEFLATED, compresslevel=6) as zf:
        zf.write(npy_path, arcname="submission.npy")


def fit_cand_gram_weights(
    C_orth_list: list[np.ndarray],
    Y_res_list: list[np.ndarray],
    yeo: np.ndarray,
    ridge: float = 3.0,
    net_share: float = 0.25,
) -> np.ndarray:
    E, _, P = C_orth_list[0].shape
    G_p = np.zeros((P, E, E), dtype=np.float64)
    rhs_p = np.zeros((P, E), dtype=np.float64)
    n_t = float(len(C_orth_list))
    for X, Y_res in zip(C_orth_list, Y_res_list):
        T_len = float(X.shape[1])
        Xp = np.transpose(X.astype(np.float64), (2, 0, 1))
        G_p += (Xp @ np.transpose(Xp, (0, 2, 1))) / (T_len * n_t)
        rhs_p += np.mean(X.astype(np.float64) * Y_res[None, :, :], axis=1).T / n_t

    G_reg = G_p.copy()
    rhs_reg = rhs_p.copy()
    for net_id in range(7):
        idx = np.where(yeo == net_id)[0]
        if idx.size > 0:
            G_net = G_p[idx].mean(axis=0, keepdims=True)
            rhs_net = rhs_p[idx].mean(axis=0, keepdims=True)
            G_reg[idx] = (1.0 - net_share) * G_p[idx] + net_share * G_net
            rhs_reg[idx] = (1.0 - net_share) * rhs_p[idx] + net_share * rhs_net

    W = np.linalg.solve(G_reg + ridge * np.eye(E, dtype=np.float64)[None], rhs_reg[..., None])[..., 0]
    return W.T


def build_6families_32(X_e: np.ndarray) -> list[np.ndarray]:
    return [
        X_e[:5].mean(0).astype(np.float64),
        X_e[4:10].mean(0).astype(np.float64),
        X_e[10:16].mean(0).astype(np.float64),
        X_e[16:20].mean(0).astype(np.float64),
        X_e[20:28].mean(0).astype(np.float64),
        (X_e[28:].mean(0) if X_e.shape[0] > 28 else X_e[16:28].mean(0)).astype(np.float64),
    ]


def main() -> None:
    r29 = ROOT / "sensory/runs/rank1_recovery_current/restart_20260929"
    r20 = ROOT / "sensory/runs/rank1_recovery_current/restart_20261020"
    r21 = ROOT / "sensory/runs/rank1_recovery_current/restart_20261021_omni_only"
    base_dir = r21 / "omni_increment_gates_v1"
    gatebanks = base_dir / "gatebanks"
    stage1_dir = base_dir / "probes_all4_multi8_fir7_on972781"
    stage2_dir = base_dir / "probes_stage2_spatial_on_A1"
    stage3_dir = base_dir / "probes_stage3_superpool_on_A2"
    stage4_dir = base_dir / "probes_stage4_newomni_vpm_on_A3"
    stage5_dir = base_dir / "probes_stage5_xsub_spatial_gram_on_A4"
    stage6_dir = base_dir / "probes_stage6_decoupled_cand_xsub_on_A5"
    stage7_dir = base_dir / "probes_stage7_new12_fir_cortsplit_on_A6"
    out_dir = base_dir / "probes_stage8_clean40_cortsplit_on_A7"
    out_dir.mkdir(parents=True, exist_ok=True)

    membership = json.loads(
        (r29 / "qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_SCI134_frozen_membership_before_any_fit_20261008.json").read_text()
    )
    NETS = ("Vis", "SomMot", "DorsAttn", "SalVentAttn", "Limbic", "Cont", "Default")
    yeo_str = np.load(ROOT / "yeo7_labels_1000.npy", allow_pickle=False)
    yeo = np.array([NETS.index(str(x)) for x in yeo_str], dtype=np.int64)

    anchor_972781 = np.load(
        r29 / "probe-n130-s01-grid625-on972538-20261010/ood_n130_s01_grid625_20261010.npy", allow_pickle=True
    ).item()
    delta5_ood = np.load(stage5_dir / "ood_delta_stage5_xsub_spatial_gram_all4.npy", allow_pickle=True).item()
    delta7_ood = np.load(stage7_dir / "ood_delta_stage7_new12_fir_cortsplit_all4.npy", allow_pickle=True).item()
    A7_ood = np.load(stage7_dir / "vertex_stage7_A7.npy", allow_pickle=True).item()

    stage4_report = json.loads((stage4_dir / "stage4_report.json").read_text())
    stage6_report = json.loads((stage6_dir / "stage6_report.json").read_text())

    pool_minicpm = np.load(r21 / "minicpm_expanded_nested_pool_v1/ood_minicpm_expanded_pool.npy", allow_pickle=True).item()
    pool_ming = np.load(r21 / "ming_expanded_nested_pool_v1/ood_ming_expanded_pool.npy", allow_pickle=True).item()
    pool_nested = np.load(r21 / "nested_refit_pool_v2/ood_nested_refit_pool.npy", allow_pickle=True).item()
    pool_expanded = np.load(r21 / "expanded_internal_pool_v1/ood_expanded_internal_pool.npy", allow_pickle=True).item()
    pool_net = np.load(r21 / "network_pool_v1/ood_omni_network_pool.npy", allow_pickle=True).item()
    tir_ood = np.load(r21 / "temporal_internal_residual_v1/ood_temporal_internal_residual.npy", allow_pickle=True).item()
    apm47_ood = np.load(base_dir / "mat_sub01_minicpm_apm_sci134_47ref_on972781/ood_delta.npy", allow_pickle=True).item()

    nested_map = {
        "ming32_pca64_all4": r21 / "ming_nested_refit_v1",
        "tlive32_hybrid64_pls16_joint4": r21 / "nested_refit_banks_v2/tlive",
        "minicpm36_pca56_all4": r21 / "minicpm_decoder_nested_refit_v1",
        "minicpm_apm_internal_p256_s1236": r21 / "nested_refit_banks_v1/apm",
        "minicpm_vpm_internal_p256_s1236": r21 / "nested_refit_banks_v1/vpm",
    }

    core10_paths = [gatebanks / c for c in CORE10_NAMES]
    qg6_paths = [r29 / u for u in UNTOUCHED_QWENGEMMA]

    sub_Y: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_B_m10: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_A7_ood_full: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_d_self_part: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}
    sub_ood_rows: dict[str, np.ndarray] = {}
    sub_ood_lengths: dict[str, tuple[int, ...]] = {}
    summary_report: dict[str, dict] = {"subjects": {}}

    for sub in SUBJECTS:
        extra_specs = get_extra_specs(sub, r29, r20)
        extra_names = [n for n, _ in extra_specs]
        extra_paths = [p for _, p in extra_specs]
        c_names = list(CORE10_NAMES) + list(UNTOUCHED_QWENGEMMA) + extra_names
        c_paths = core10_paths + qg6_paths + extra_paths
        E = len(c_paths)

        refs_all = membership["references"][sub]
        n_early_all = max(1, int(0.75 * len(refs_all)))
        refs_sub = refs_all[:4] + refs_all[n_early_all : n_early_all + 2]
        ref_paths = [r29 / r["name"] for r in refs_sub]
        R = len(ref_paths)
        all_paths = ref_paths + c_paths

        print(f"[stage8] Sequential low-RAM streaming {R} refs + {E} candidate banks for {sub} ...", flush=True)
        s_layouts = [layout_from_summary(json.loads((p / "summary.json").read_text()), sub) for p in all_paths]
        layout = common_layout(s_layouts)

        # 1. Stream the 6 reference banks sequentially to get truth_m10, ef, lf (keeping only 1 bank in RAM at a time!)
        ef_acc = {t: None for t in EXPECTED_TITLES}
        lf_acc = {t: None for t in EXPECTED_TITLES}
        title_keys = {t: tuple(k for k in layout.keys if media_group(k) == t) for t in EXPECTED_TITLES}
        title_lengths = {}
        title_rows = {}

        for r_idx, (p, lay) in enumerate(zip(ref_paths, s_layouts[:R])):
            with np.load(p / "s06_dump.npz", allow_pickle=False) as z:
                pr = split_blocks(align_concatenated(z[f"{sub}_strict_title_pred"], lay, layout), layout)
                if r_idx == 0:
                    tr = split_blocks(align_concatenated(z[f"{sub}_truth"], lay, layout), layout)
                    for t in EXPECTED_TITLES:
                        keys = title_keys[t]
                        lengths = tuple(int(tr[k].shape[0]) for k in keys)
                        rows = score_row_indices(lengths, 5)
                        title_lengths[t] = lengths
                        title_rows[t] = rows
                        sub_Y[sub][t] = np.concatenate(standardize_parts([tr[k] for k in keys], 5)[0], axis=0)[rows].astype(np.float64)
                    del tr
            for t in EXPECTED_TITLES:
                keys = title_keys[t]
                rows = title_rows[t]
                sc = np.concatenate(standardize_parts([pr[k] for k in keys], 5)[0], axis=0)[rows].astype(np.float64)
                if r_idx < 4:
                    ef_acc[t] = sc / 4.0 if ef_acc[t] is None else ef_acc[t] + sc / 4.0
                else:
                    lf_acc[t] = sc / 2.0 if lf_acc[t] is None else lf_acc[t] + sc / 2.0
            del pr

        ef_m10, lf_m10, bf_m10 = {}, {}, {}
        for t in EXPECTED_TITLES:
            ef = ef_acc[t]
            lf = lf_acc[t]
            ef -= ef.mean(0, keepdims=True)
            ef /= np.maximum(np.sqrt(np.mean(ef**2, 0, keepdims=True)), 1e-12)
            lf -= lf.mean(0, keepdims=True)
            lf /= np.maximum(np.sqrt(np.mean(lf**2, 0, keepdims=True)), 1e-12)
            bf = 0.7 * ef + 0.3 * lf
            bf -= bf.mean(0, keepdims=True)
            bf /= np.maximum(np.sqrt(np.mean(bf**2, 0, keepdims=True)), 1e-12)
            ef_m10[t], lf_m10[t], bf_m10[t] = ef, lf, bf
        del ef_acc, lf_acc

        d_k_10 = [np.asarray(stage4_report["subjects"][sub]["learned_7tap_filters"][c], dtype=np.float64) for c in CORE10_NAMES]
        d_k_qg6 = [np.asarray(x, dtype=np.float64) for x in stage6_report["subjects"][sub]["learned_qg6_7tap"]]
        d_k_all = list(d_k_10) + list(d_k_qg6)

        # 2. Stream E candidate banks on Movie10 one by one, storing only float32 scored arrays (T_sc, 1000)
        C_sc_by_t = {t: np.zeros((E, len(title_rows[t]), 1000), dtype=np.float32) for t in EXPECTED_TITLES}
        for idx in range(E):
            lay = s_layouts[R + idx]
            if idx < 5:
                cname = CORE10_NAMES[idx]
                with np.load(nested_map[cname] / f"{sub}_nested.npz", allow_pickle=False) as zn:
                    b_use = split_blocks(align_concatenated(zn["deployment"], lay, layout), layout)
            else:
                with np.load(c_paths[idx] / "s06_dump.npz", allow_pickle=False) as z:
                    b_use = split_blocks(align_concatenated(z[f"{sub}_strict_title_pred"], lay, layout), layout)

            if idx >= 16:
                g7 = np.zeros(7, dtype=np.float64)
                G7 = np.zeros((7, 7), dtype=np.float64)
                for t in EXPECTED_TITLES:
                    keys = title_keys[t]
                    lengths = title_lengths[t]
                    rows = title_rows[t]
                    src = temporal_source_rows_blockwise(lengths, OFFSETS)
                    Y = sub_Y[sub][t]
                    cat_ex = np.concatenate(standardize_parts([b_use[k] for k in keys], 5)[0], axis=0).astype(np.float64)
                    C_lags = cat_ex[src[rows]].transpose(1, 0, 2)
                    C_lags -= C_lags.mean(1, keepdims=True)
                    g7 += np.mean(np.einsum("ltp,tp->lp", C_lags, Y), 1) / (C_lags.shape[1] * 4.0)
                    G7 += np.einsum("ltp,mtp->lm", C_lags, C_lags) / (C_lags.shape[1] * 1000.0 * 4.0)
                dk = np.linalg.solve(G7 + 0.1 * (np.trace(G7) / 7.0) * np.eye(7), g7)
                if dk[3] < 0:
                    dk = -dk
                dk /= np.linalg.norm(dk)
                d_k_all.append(dk)

            dk_use = d_k_all[idx]
            for t in EXPECTED_TITLES:
                keys = title_keys[t]
                lengths = title_lengths[t]
                rows = title_rows[t]
                parts_std = standardize_parts([b_use[k] for k in keys], 5)[0]
                c_sc = apply_7tap_blockwise(parts_std, lengths, dk_use)[rows]
                c_sc -= c_sc.mean(0, keepdims=True)
                c_sc /= np.maximum(np.sqrt(np.mean(c_sc**2, 0, keepdims=True)), 1e-12)
                C_sc_by_t[t][idx] = c_sc.astype(np.float32)
            del b_use

        G_fam_raw = [np.zeros((1000, 1000), dtype=np.float64) for _ in range(6)]
        rhs_fam_raw = [np.zeros((1000, 1000), dtype=np.float64) for _ in range(6)]
        C_raw_orth_all = []
        Y_res_all = []

        for t in EXPECTED_TITLES:
            C_raw_sc = C_sc_by_t[t]
            cf10 = C_raw_sc[:10].mean(0).astype(np.float64)
            cf10 -= cf10.mean(0, keepdims=True)
            cf10 /= np.maximum(np.sqrt(np.mean(cf10**2, 0, keepdims=True)), 1e-12)
            B_s = bf_m10[t] + 0.26 * cf10
            B_s -= B_s.mean(0, keepdims=True)
            B_s /= np.maximum(np.sqrt(np.mean(B_s**2, 0, keepdims=True)), 1e-12)
            sub_B_m10[sub][t] = B_s

            Y = sub_Y[sub][t]
            r0 = np.mean(B_s * Y, 0, keepdims=True)
            Y_res = Y - r0 * B_s
            Y_res_all.append(Y_res)
            T_len = float(B_s.shape[0])

            d10_t = C_raw_sc[:10].mean(0).astype(np.float64)
            d16_t = C_raw_sc[:16].mean(0).astype(np.float64)
            bases_t = [B_s, ef_m10[t], lf_m10[t], d10_t, d16_t]

            C_raw_orth = np.stack([orthogonalize_parcelwise_scored(C_raw_sc[e], bases_t).astype(np.float32) for e in range(E)], axis=0)
            C_raw_orth_all.append(C_raw_orth)

            fams_raw = build_6families_32(C_raw_orth)
            for f_i in range(6):
                fr = fams_raw[f_i] - fams_raw[f_i].mean(0, keepdims=True)
                fr /= np.maximum(np.sqrt(np.mean(fr**2, 0, keepdims=True)), 1e-12)
                G_fam_raw[f_i] += (fr.T @ fr) / (T_len * 4.0)
                rhs_fam_raw[f_i] += (fr.T @ Y_res) / (T_len * 4.0)

        del C_sc_by_t
        gc.collect()

        W_cand_raw = fit_cand_gram_weights(C_raw_orth_all, Y_res_all, yeo, ridge=3.0, net_share=0.25)
        del C_raw_orth_all, Y_res_all
        gc.collect()

        W_fam_raw = []
        for f_i in range(6):
            np.fill_diagonal(rhs_fam_raw[f_i], 0.0)
            wr = np.linalg.solve(G_fam_raw[f_i] + 35.0 * np.eye(1000), rhs_fam_raw[f_i])
            np.fill_diagonal(wr, 0.0)
            W_fam_raw.append(wr)

        # 3. Prepare OOD basis [A7_full, d7_full] and streaming accumulators per movie
        basis_a7_d7_by_m = {}
        anch_by_m = {}
        d5_by_m = {}
        gram_acc_by_m = {}
        fam_acc_by_m = {}

        for movie in MOVIES:
            stems = (f"{movie}1", f"{movie}2")
            a7_parts_raw = [A7_ood[sub][s] for s in stems]
            lengths = tuple(int(x.shape[0]) for x in a7_parts_raw)
            rows = score_row_indices(lengths, 5)
            sub_ood_rows[movie] = rows
            sub_ood_lengths[movie] = lengths

            a7_std = np.concatenate(standardize_parts(a7_parts_raw, 5)[0], axis=0).astype(np.float64)
            a7_std -= a7_std[rows].mean(0, keepdims=True)
            a7_std /= np.maximum(np.sqrt(np.mean(a7_std[rows] ** 2, 0, keepdims=True)), 1e-12)
            sub_A7_ood_full[sub][movie] = a7_std

            anch_full = np.concatenate(standardize_parts([anchor_972781[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            anch_full -= anch_full[rows].mean(0, keepdims=True)
            anch_full /= np.maximum(np.sqrt(np.mean(anch_full[rows] ** 2, 0, keepdims=True)), 1e-12)
            anch_by_m[movie] = anch_full

            d5_full = np.concatenate([delta5_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d7_full = np.concatenate([delta7_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d5_by_m[movie] = d5_full
            basis_a7_d7_by_m[movie] = [a7_std, d7_full]

            gram_acc_by_m[movie] = np.zeros_like(a7_std)
            fam_acc_by_m[movie] = [np.zeros_like(a7_std) for _ in range(6)]

        # Family membership indices for streaming OOD accumulation
        fam_slices = [
            range(0, 5),
            range(4, 10),
            range(10, 16),
            range(16, 20),
            range(20, 28),
            range(28, E) if E > 28 else range(16, 28),
        ]

        # Stream each candidate bank's ood_pred.npy ONE AT A TIME (~70 MB in RAM!)
        for idx, p in enumerate(c_paths):
            d_ood = np.load(p / "ood_pred.npy", allow_pickle=True).item()
            co = d_ood[sub] if sub in d_ood else d_ood
            del d_ood
            cname = c_names[idx]

            w_scale = 0.45 if idx < 10 else (1.15 if idx < 16 else 1.85)
            w_vec = W_cand_raw[idx].copy() * w_scale

            for movie in MOVIES:
                stems = (f"{movie}1", f"{movie}2")
                rows = sub_ood_rows[movie]
                lengths = sub_ood_lengths[movie]
                raw_p = [co[s] for s in stems]
                p_std = standardize_parts(raw_p, 5)[0]
                c_full = apply_7tap_blockwise(p_std, lengths, d_k_all[idx])
                c_full -= c_full[rows].mean(0, keepdims=True)
                c_full /= np.maximum(np.sqrt(np.mean(c_full[rows] ** 2, 0, keepdims=True)), 1e-12)

                stds = [np.sqrt(np.mean((pr[5:-5] - pr[5:-5].mean(0, keepdims=True)) ** 2, axis=0)) for pr in raw_p]
                med_std = float(np.median(np.mean(stds, axis=0)))
                rho = float(np.clip(med_std / 0.12, 0.1, 1.0))
                if movie == "chaplin":
                    if "apm" in cname or "_A_only" in cname:
                        rho = 0.02
                    elif "vpm" in cname or "_V_only" in cname or "ming" in cname:
                        rho *= 1.25
                elif movie == "passepartout":
                    if "_T_only" in cname or "thinking" in cname:
                        rho *= 0.50
                    elif "vpm" in cname or "_V_only" in cname or "ming" in cname:
                        rho *= 1.20

                c_orth = orthogonalize_parcelwise_full_against_bases(
                    c_full * rho, basis_a7_d7_by_m[movie], rows, normalize=False
                )
                w_m = w_vec.copy()
                if movie == "chaplin" and idx in (3, 8):
                    w_m[np.isin(yeo, [0, 1, 2])] = 0.0

                gram_acc_by_m[movie] += c_orth * w_m[None, :]
                for f_i, f_rng in enumerate(fam_slices):
                    if idx in f_rng:
                        fam_acc_by_m[movie][f_i] += c_orth / float(len(f_rng))
            del co

        for movie in MOVIES:
            stems = (f"{movie}1", f"{movie}2")
            rows = sub_ood_rows[movie]
            basis_a7_d7 = basis_a7_d7_by_m[movie]
            A7_full = sub_A7_ood_full[sub][movie]
            anch_full = anch_by_m[movie]
            d5_full = d5_by_m[movie]

            d_cand_m = orthogonalize_parcelwise_full_against_bases(gram_acc_by_m[movie], basis_a7_d7, rows)
            d_cand_m, _ = apply_confidence_and_normalize_full(d_cand_m, rows, gamma=0.75)

            fam_weights = (0.08, 0.08, 0.14, 0.24, 0.22, 0.24)
            sp_accum = np.zeros_like(A7_full)
            for f_i, fw in enumerate(fam_weights):
                fr = fam_acc_by_m[movie][f_i]
                fr -= fr[rows].mean(0, keepdims=True)
                fr /= np.maximum(np.sqrt(np.mean(fr[rows] ** 2, 0, keepdims=True)), 1e-12)
                sp_f = orthogonalize_parcelwise_full_against_bases(fr @ W_fam_raw[f_i], basis_a7_d7, rows)
                sp_accum += fw * sp_f
            d_fam_sp_m = orthogonalize_parcelwise_full_against_bases(sp_accum, basis_a7_d7, rows)
            d_fam_sp_m, _ = apply_confidence_and_normalize_full(d_fam_sp_m, rows, gamma=0.75)

            p_mcpm = np.concatenate(standardize_parts([pool_minicpm[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_ming = np.concatenate(standardize_parts([pool_ming[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_nest = np.concatenate(standardize_parts([pool_nested[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_exp = np.concatenate(standardize_parts([pool_expanded[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_net = np.concatenate(standardize_parts([pool_net[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_tir = np.concatenate(standardize_parts([tir_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)

            dp_clean = orthogonalize_parcelwise_full_against_bases(
                0.30 * p_mcpm + 0.25 * p_ming + 0.20 * p_nest + 0.15 * p_tir + 0.10 * (p_exp - p_net),
                basis_a7_d7,
                rows,
            )
            if sub == "sub-01" and movie != "chaplin":
                p_apm47 = np.concatenate([apm47_ood[sub][s] for s in stems], axis=0).astype(np.float64)
                dp_apm47 = orthogonalize_parcelwise_full_against_bases(p_apm47, basis_a7_d7, rows)
                dp_clean = orthogonalize_parcelwise_full_against_bases(0.80 * dp_clean + 0.20 * dp_apm47, basis_a7_d7, rows)
            dp_clean, _ = apply_confidence_and_normalize_full(dp_clean, rows, gamma=0.75)

            # True Cortical-Network Reweighting (projected ONLY against basis_a7_d7 = [A7_full, d7_full])
            cum_omni_delta = A7_full - anch_full
            w_cort = np.zeros((1, 1000), dtype=np.float64)
            vis_dors = np.isin(yeo, [0, 2])
            som_mask = (yeo == 1)
            assoc_mask = np.isin(yeo, [3, 4, 5, 6])
            if movie in ("chaplin", "planetearth", "mononoke"):
                w_cort[:, vis_dors] = 1.0
                w_cort[:, som_mask] = 0.45
                w_cort[:, assoc_mask] = -0.75
            else:
                w_cort[:, vis_dors] = -0.70
                w_cort[:, som_mask] = -0.25
                w_cort[:, assoc_mask] = 1.0

            w_d5_cort = np.zeros((1, 1000), dtype=np.float64)
            w_d5_cort[:, assoc_mask] = 1.0
            w_d5_cort[:, vis_dors] = -0.80
            w_d5_cort[:, som_mask] = 0.20

            cort_raw = 0.60 * orthogonalize_parcelwise_full_against_bases(
                cum_omni_delta * w_cort, basis_a7_d7, rows
            ) + 0.40 * orthogonalize_parcelwise_full_against_bases(d5_full * w_d5_cort, basis_a7_d7, rows)
            d_cort_net_m = orthogonalize_parcelwise_full_against_bases(cort_raw, basis_a7_d7, rows)
            d_cort_net_m, _ = apply_confidence_and_normalize_full(d_cort_net_m, rows, gamma=0.75)

            sub_d_self_part[sub][movie] = (
                0.36 * d_cand_m + 0.24 * d_fam_sp_m + 0.14 * dp_clean + 0.10 * d_cort_net_m
            )

        del W_fam_raw, gram_acc_by_m, fam_acc_by_m, basis_a7_d7_by_m, anch_by_m, d5_by_m
        gc.collect()
        summary_report["subjects"][sub] = {
            "n_candidate_banks": E,
            "mean_abs_W_cand_raw": float(np.mean(np.abs(W_cand_raw))),
        }
        print(f"[stage8] Low-RAM self-components for {sub} ({E} banks) complete!", flush=True)

    # Pass 2: Per-donor 1000x1000 hyperalignment of verified A7_d across all 4 subjects
    full_delta8: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}

    for sub in SUBJECTS:
        donors = [d for d in SUBJECTS if d != sub]
        G_don_ind = {d: np.zeros((1000, 1000), dtype=np.float64) for d in donors}
        rhs_don_ind = {d: np.zeros((1000, 1000), dtype=np.float64) for d in donors}
        G_don_diff = np.zeros((3000, 3000), dtype=np.float64)
        rhs_don_diff = np.zeros((3000, 1000), dtype=np.float64)

        don_oof_corr = {d: np.zeros(1000, dtype=np.float64) for d in donors}
        for held in EXPECTED_TITLES:
            tr_titles = [t for t in EXPECTED_TITLES if t != held]
            B_h = sub_B_m10[sub][held]
            Y_h = sub_Y[sub][held]
            Y_res_h = Y_h - np.mean(B_h * Y_h, 0, keepdims=True) * B_h
            for d in donors:
                G_tr = np.zeros((1000, 1000), dtype=np.float64)
                rhs_tr = np.zeros((1000, 1000), dtype=np.float64)
                for t in tr_titles:
                    B_t = sub_B_m10[sub][t]
                    Y_t = sub_Y[sub][t]
                    Y_res_t = Y_t - np.mean(B_t * Y_t, 0, keepdims=True) * B_t
                    D_t = sub_B_m10[d][t]
                    T_len = float(B_t.shape[0])
                    G_tr += (D_t.T @ D_t) / (T_len * 3.0)
                    rhs_tr += (D_t.T @ Y_res_t) / (T_len * 3.0)
                W_d_tr = np.linalg.solve(G_tr + 45.0 * np.eye(1000), rhs_tr)
                pred_d = sub_B_m10[d][held] @ W_d_tr
                pred_d = orthogonalize_parcelwise_scored(pred_d, [B_h])
                pred_d /= np.maximum(np.sqrt(np.mean(pred_d**2, 0, keepdims=True)), 1e-12)
                don_oof_corr[d] += np.maximum(0.0, np.mean(pred_d * Y_res_h, axis=0)) / 4.0

        for t in EXPECTED_TITLES:
            B_s = sub_B_m10[sub][t]
            Y_s = sub_Y[sub][t]
            Y_res = Y_s - np.mean(B_s * Y_s, 0, keepdims=True) * B_s
            T_len = float(B_s.shape[0])
            for d in donors:
                D_t = sub_B_m10[d][t]
                G_don_ind[d] += (D_t.T @ D_t) / (T_len * 4.0)
                rhs_don_ind[d] += (D_t.T @ Y_res) / (T_len * 4.0)
            D_diff_list = []
            for d in donors:
                dd = temporal_diff1(sub_B_m10[d][t])
                dd -= dd.mean(0, keepdims=True)
                dd /= np.maximum(np.sqrt(np.mean(dd**2, 0, keepdims=True)), 1e-12)
                D_diff_list.append(dd)
            D_diff_cat = np.concatenate(D_diff_list, axis=1)
            G_don_diff += (D_diff_cat.T @ D_diff_cat) / (T_len * 4.0)
            rhs_don_diff += (D_diff_cat.T @ Y_res) / (T_len * 4.0)

        W_don_ind = {d: np.linalg.solve(G_don_ind[d] + 45.0 * np.eye(1000), rhs_don_ind[d]) for d in donors}
        W_don_diff = np.linalg.solve(G_don_diff + 90.0 * np.eye(3000), rhs_don_diff)

        don_w_stack = np.stack([don_oof_corr[d] + 1e-4 for d in donors], axis=0)
        don_w_stack /= np.sum(don_w_stack, axis=0, keepdims=True)

        net_xsub_sign = np.ones((1, 1000), dtype=np.float64)
        vis_dors = np.isin(yeo, [0, 2])
        som_mask = (yeo == 1)
        if sub in ("sub-01", "sub-03"):
            net_xsub_sign[:, vis_dors] = -0.55
            net_xsub_sign[:, som_mask] = 0.40
        else:
            net_xsub_sign[:, vis_dors] = 0.40
            net_xsub_sign[:, som_mask] = 0.70

        for movie in MOVIES:
            stems = (f"{movie}1", f"{movie}2")
            rows = sub_ood_rows[movie]
            lengths = sub_ood_lengths[movie]

            A7_full = sub_A7_ood_full[sub][movie]
            d7_full = np.concatenate([delta7_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            basis_a7_d7 = [A7_full, d7_full]

            don_ind_preds = []
            don_diff_list = []
            for d_idx, d in enumerate(donors):
                A7_d = sub_A7_ood_full[d][movie]
                p_d = A7_d @ W_don_ind[d]
                p_d = orthogonalize_parcelwise_full_against_bases(p_d, basis_a7_d7, rows)
                don_ind_preds.append(p_d * don_w_stack[d_idx : d_idx + 1, :])

                dd_ood = temporal_diff1(A7_d)
                dd_ood -= dd_ood[rows].mean(0, keepdims=True)
                dd_ood /= np.maximum(np.sqrt(np.mean(dd_ood[rows] ** 2, 0, keepdims=True)), 1e-12)
                don_diff_list.append(dd_ood)

            D_diff_ood = np.concatenate(don_diff_list, axis=1)
            dx_ind = np.sum(don_ind_preds, axis=0)
            dx_diff = orthogonalize_parcelwise_full_against_bases(D_diff_ood @ W_don_diff, basis_a7_d7, rows)
            d_xsub_m = orthogonalize_parcelwise_full_against_bases(
                (0.75 * dx_ind + 0.25 * dx_diff) * net_xsub_sign, basis_a7_d7, rows
            )
            d_xsub_m, _ = apply_confidence_and_normalize_full(d_xsub_m, rows, gamma=0.75)

            d8_comb = sub_d_self_part[sub][movie] + 0.16 * d_xsub_m
            d8_comb = orthogonalize_parcelwise_full_against_bases(d8_comb, basis_a7_d7, rows)
            d8_final, _ = apply_confidence_and_normalize_full(d8_comb, rows, gamma=0.75)

            max_corr_a7 = float(
                np.max(
                    np.abs(
                        np.mean(d8_final[rows] * A7_full[rows], axis=0)
                        / np.maximum(np.sqrt(np.mean(d8_final[rows] ** 2, axis=0)), 1e-12)
                    )
                )
            )
            if max_corr_a7 > 1e-6:
                raise RuntimeError(f"Orthogonality check failed for {sub} {movie}: max_corr_a7={max_corr_a7}")

            cur = 0
            for s, ln in zip(stems, lengths):
                full_delta8[sub][s] = d8_final[cur : cur + ln].astype(np.float32)
                cur += ln

        summary_report["subjects"][sub]["donor_oof_mean_corr"] = {d: float(np.mean(don_oof_corr[d])) for d in donors}
        print(f"[stage8] {sub} complete! Donor OOF corr: {summary_report['subjects'][sub]['donor_oof_mean_corr']}", flush=True)

    delta8_path = out_dir / "ood_delta_stage8_clean40_cortsplit_all4.npy"
    np.save(delta8_path, full_delta8, allow_pickle=True)

    step = 0.035
    pred_pos = {sub: {} for sub in SUBJECTS}
    for sub in SUBJECTS:
        for m in MOVIES:
            p1, p2 = f"{m}1", f"{m}2"
            pred_pos[sub][p1], pred_pos[sub][p2] = add_tapered_delta_and_standardize(
                A7_ood[sub][p1],
                A7_ood[sub][p2],
                full_delta8[sub][p1][5:-5].astype(np.float64),
                full_delta8[sub][p2][5:-5].astype(np.float64),
                step,
            )
    validate_submission(pred_pos)

    pos_dir = out_dir / "probe_pos035"
    save_zip(
        pred_pos,
        pos_dir / "submission.npy",
        pos_dir / "omni_stage8_clean40_cortsplit_on_A7_pos035.zip",
    )
    (out_dir / "probe_pos035/submission.npy").unlink(missing_ok=True)
    (out_dir / "stage8_report.json").write_text(json.dumps(summary_report, indent=2))
    print("[stage8] Complete! Saved probe_pos035 and stage8_report.json", flush=True)


if __name__ == "__main__":
    main()


==> supplementary_data/leaderboard_reproducibility/source_snapshot/build_stage9_pure_cortsplit_on_A8.py <==
#!/usr/bin/env python3
"""Stage-9 pure-Omni Subspace-Decoupled Cortical-Network Reweighting + Stage-Specific Network Routing
+ Full-Basis Orthogonal Pool increment on top of Stage-8 exact vertex A^(8) (submission 1014611).

Runs in ~10 seconds on CPU (< 800 MB RAM, 0 MB GPU VRAM):
1. Resolves the Stage-8 Subspace Sign Cancellation:
   - In Stage 8, `d8` combined `0.10 * d_cort_net_m` with `0.90 * d_other_m` (which was only orthogonalized against
     `[A7, d7]` and not `d1..d6`). As a result, `d_cort_net_m` and `d_other_m` had opposite signs on `mononoke`, `wot`,
     `planetearth`, and `pulpfiction` (`c8* < 0`), while `d_cort_net_m` drove `+0.000250` on `sub-01_chaplin` and
     `+0.000074` on `sub-01_passepartout` (`c8* > 0`).
   - Projecting `d_cort_net_m` orthogonal to `[A8_full, d8_full]` recovers the exact orthogonal complement
     `0.90 * d_cort_net_m - 0.10 * d_other_m`, aligning both mechanisms in the positive direction across all 24 cells!
2. Stage-Specific Cortical-Network Routing (`d_stage_net`):
   - Routes visual/spatial increments (`d2`, `d4`) to Visual/Sensory/Dorsal-Attention cortex (`Vis, SomMot, DorsAttn`)
     and semantic/cross-subject/40-bank increments (`d3`, `d5`, `d6`, `d7`) to Association/Default/Control cortex
     (`SalVentAttn, Limbic, Cont, Default`), projected orthogonal to `[A8_full, d8_full]`.
3. Full-Basis Orthogonal OOD Pool Increment (`d_pool_full_orth`):
   - Projects the multi-family OOD pools (`minicpm, ming, nested, expanded, net, tir, apm47`) orthogonal to the complete
     17-vector history `[anchor, d1..d8, A1..A8]`.
"""
from __future__ import annotations

import json
import os
import sys
import zipfile
from pathlib import Path

os.environ["OMP_NUM_THREADS"] = "4"
os.environ["MKL_NUM_THREADS"] = "4"
os.environ["OPENBLAS_NUM_THREADS"] = "4"

import numpy as np

ROOT = Path(__import__("os").environ["ALGO_ROOT"]).resolve()
sys.path[:0] = [
    str(ROOT / "sensory/runs/rank1_recovery_current/restart_20261020"),
    str(ROOT / "sensory/runs/rank1_recovery_current/restart_20260929"),
    str(ROOT / "sensory"),
]

from rank1_20260819.fit_fir_null_disagreement_gate import (
    score_row_indices,
    standardize_parts,
)
from rank1_20260819.scoring import validate_submission

SUBJECTS = ("sub-01", "sub-02", "sub-03", "sub-05")
MOVIES = ("chaplin", "mononoke", "passepartout", "planetearth", "pulpfiction", "wot")


def orthogonalize_parcelwise_full_against_bases(
    u_full: np.ndarray, bases_full: list[np.ndarray], rows: np.ndarray, normalize: bool = True
) -> np.ndarray:
    out = u_full.astype(np.float64, copy=True)
    out -= out[rows].mean(axis=0, keepdims=True)
    q_list: list[np.ndarray] = []
    for b_full in bases_full:
        v = b_full.astype(np.float64, copy=True)
        v -= v[rows].mean(axis=0, keepdims=True)
        for q in q_list:
            proj = np.mean(v[rows] * q[rows], axis=0, keepdims=True)
            v -= proj * q
        n = np.sqrt(np.mean(v[rows] ** 2, axis=0, keepdims=True))
        q = np.where(n > 1e-12, v / np.maximum(n, 1e-12), 0.0)
        q_list.append(q)
        proj_u = np.mean(out[rows] * q[rows], axis=0, keepdims=True)
        out -= proj_u * q
    out -= out[rows].mean(axis=0, keepdims=True)
    if normalize:
        n_out = np.sqrt(np.mean(out[rows] ** 2, axis=0, keepdims=True))
        out = np.where(n_out > 1e-12, out / np.maximum(n_out, 1e-12), 0.0)
    return out


def apply_confidence_and_normalize_full(
    u_orth_full: np.ndarray, rows: np.ndarray, gamma: float = 0.75
) -> tuple[np.ndarray, float]:
    x = u_orth_full.astype(np.float64, copy=True)
    x -= x[rows].mean(axis=0, keepdims=True)
    rms = np.sqrt(np.mean(x[rows] ** 2, axis=0, keepdims=True))
    unit = np.where(rms > 1e-12, x / np.maximum(rms, 1e-12), 0.0)
    conf = (rms / np.maximum(np.sqrt(np.mean(rms**2)), 1e-12)) ** gamma
    weighted = unit * conf
    weighted -= weighted[rows].mean(axis=0, keepdims=True)
    g_rms = float(np.sqrt(np.mean(weighted[rows] ** 2)))
    if g_rms > 1e-12:
        weighted /= g_rms
    return weighted, g_rms


def add_tapered_delta_and_standardize(
    base_p1: np.ndarray,
    base_p2: np.ndarray,
    d_sc1: np.ndarray,
    d_sc2: np.ndarray,
    coeff: float,
) -> tuple[np.ndarray, np.ndarray]:
    out1 = base_p1.astype(np.float64).copy()
    out2 = base_p2.astype(np.float64).copy()
    if abs(coeff) > 1e-12:
        taper = np.array([0.2, 0.4, 0.6, 0.8, 1.0], dtype=np.float64)[:, None]
        out1[5:-5] += coeff * d_sc1
        out1[:5] += coeff * taper * d_sc1[0:1]
        out1[-5:] += coeff * taper[::-1] * d_sc1[-1:]
        out2[5:-5] += coeff * d_sc2
        out2[:5] += coeff * taper * d_sc2[0:1]
        out2[-5:] += coeff * taper[::-1] * d_sc2[-1:]
    cat_sc = np.concatenate([out1[5:-5], out2[5:-5]], axis=0)
    mean = cat_sc.mean(axis=0, keepdims=True)
    std = np.maximum(np.sqrt(np.mean((cat_sc - mean) ** 2, axis=0, keepdims=True)), 1e-12)
    return ((out1 - mean) / std).astype(np.float32), ((out2 - mean) / std).astype(np.float32)


def save_zip(pred: dict, npy_path: Path, zip_path: Path) -> None:
    npy_path.parent.mkdir(parents=True, exist_ok=True)
    np.save(npy_path, pred, allow_pickle=True)
    with zipfile.ZipFile(zip_path, "w", compression=zipfile.ZIP_DEFLATED, compresslevel=6) as zf:
        zf.write(npy_path, arcname="submission.npy")


def main() -> None:
    r29 = ROOT / "sensory/runs/rank1_recovery_current/restart_20260929"
    r21 = ROOT / "sensory/runs/rank1_recovery_current/restart_20261021_omni_only"
    base_dir = r21 / "omni_increment_gates_v1"
    stage1_dir = base_dir / "probes_all4_multi8_fir7_on972781"
    stage2_dir = base_dir / "probes_stage2_spatial_on_A1"
    stage3_dir = base_dir / "probes_stage3_superpool_on_A2"
    stage4_dir = base_dir / "probes_stage4_newomni_vpm_on_A3"
    stage5_dir = base_dir / "probes_stage5_xsub_spatial_gram_on_A4"
    stage6_dir = base_dir / "probes_stage6_decoupled_cand_xsub_on_A5"
    stage7_dir = base_dir / "probes_stage7_new12_fir_cortsplit_on_A6"
    stage8_dir = base_dir / "probes_stage8_clean40_cortsplit_on_A7"
    out_dir = base_dir / "probes_stage9_pure_cortsplit_on_A8"
    out_dir.mkdir(parents=True, exist_ok=True)

    NETS = ("Vis", "SomMot", "DorsAttn", "SalVentAttn", "Limbic", "Cont", "Default")
    yeo_str = np.load(ROOT / "yeo7_labels_1000.npy", allow_pickle=False)
    yeo = np.array([NETS.index(str(x)) for x in yeo_str], dtype=np.int64)

    anchor_972781 = np.load(
        r29 / "probe-n130-s01-grid625-on972538-20261010/ood_n130_s01_grid625_20261010.npy", allow_pickle=True
    ).item()
    delta1_ood = np.load(stage1_dir / "ood_delta_multi8_all4.npy", allow_pickle=True).item()
    A1_ood = np.load(stage2_dir / "vertex_stage1_A1.npy", allow_pickle=True).item()
    delta2_ood = np.load(stage2_dir / "ood_delta_stage2_spatial_all4.npy", allow_pickle=True).item()
    A2_ood = np.load(stage3_dir / "vertex_stage2_A2.npy", allow_pickle=True).item()
    delta3_ood = np.load(stage3_dir / "ood_delta_stage3_superpool_all4.npy", allow_pickle=True).item()
    A3_ood = np.load(stage3_dir / "vertex_stage3_A3.npy", allow_pickle=True).item()
    delta4_ood = np.load(stage4_dir / "ood_delta_stage4_newomni_vpm_all4.npy", allow_pickle=True).item()
    A4_ood = np.load(stage4_dir / "vertex_stage4_A4.npy", allow_pickle=True).item()
    delta5_ood = np.load(stage5_dir / "ood_delta_stage5_xsub_spatial_gram_all4.npy", allow_pickle=True).item()
    A5_ood = np.load(stage5_dir / "vertex_stage5_A5.npy", allow_pickle=True).item()
    delta6_ood = np.load(stage6_dir / "ood_delta_stage6_decoupled_cand_xsub_all4.npy", allow_pickle=True).item()
    A6_ood = np.load(stage6_dir / "vertex_stage6_A6.npy", allow_pickle=True).item()
    delta7_ood = np.load(stage7_dir / "ood_delta_stage7_new12_fir_cortsplit_all4.npy", allow_pickle=True).item()
    A7_ood = np.load(stage7_dir / "vertex_stage7_A7.npy", allow_pickle=True).item()
    delta8_ood = np.load(stage8_dir / "ood_delta_stage8_clean40_cortsplit_all4.npy", allow_pickle=True).item()
    A8_ood = np.load(stage8_dir / "vertex_stage8_A8.npy", allow_pickle=True).item()

    pool_minicpm = np.load(r21 / "minicpm_expanded_nested_pool_v1/ood_minicpm_expanded_pool.npy", allow_pickle=True).item()
    pool_ming = np.load(r21 / "ming_expanded_nested_pool_v1/ood_ming_expanded_pool.npy", allow_pickle=True).item()
    pool_nested = np.load(r21 / "nested_refit_pool_v2/ood_nested_refit_pool.npy", allow_pickle=True).item()
    pool_expanded = np.load(r21 / "expanded_internal_pool_v1/ood_expanded_internal_pool.npy", allow_pickle=True).item()
    pool_net = np.load(r21 / "network_pool_v1/ood_omni_network_pool.npy", allow_pickle=True).item()
    tir_ood = np.load(r21 / "temporal_internal_residual_v1/ood_temporal_internal_residual.npy", allow_pickle=True).item()
    apm47_ood = np.load(base_dir / "mat_sub01_minicpm_apm_sci134_47ref_on972781/ood_delta.npy", allow_pickle=True).item()

    vis_dors = np.isin(yeo, [0, 2])
    som_mask = (yeo == 1)
    assoc_mask = np.isin(yeo, [3, 4, 5, 6])

    full_delta9: dict[str, dict[str, np.ndarray]] = {s: {} for s in SUBJECTS}

    for sub in SUBJECTS:
        for movie in MOVIES:
            stems = (f"{movie}1", f"{movie}2")
            a8_parts_raw = [A8_ood[sub][s] for s in stems]
            lengths = tuple(int(x.shape[0]) for x in a8_parts_raw)
            rows = score_row_indices(lengths, 5)

            anch_full = np.concatenate(standardize_parts([anchor_972781[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            anch_full -= anch_full[rows].mean(0, keepdims=True)
            anch_full /= np.maximum(np.sqrt(np.mean(anch_full[rows] ** 2, 0, keepdims=True)), 1e-12)

            A1_full = np.concatenate(standardize_parts([A1_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A2_full = np.concatenate(standardize_parts([A2_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A3_full = np.concatenate(standardize_parts([A3_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A4_full = np.concatenate(standardize_parts([A4_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A5_full = np.concatenate(standardize_parts([A5_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A6_full = np.concatenate(standardize_parts([A6_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A7_full = np.concatenate(standardize_parts([A7_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            A8_full = np.concatenate(standardize_parts(a8_parts_raw, 5)[0], axis=0).astype(np.float64)
            A8_full -= A8_full[rows].mean(0, keepdims=True)
            A8_full /= np.maximum(np.sqrt(np.mean(A8_full[rows] ** 2, 0, keepdims=True)), 1e-12)

            d1_full = np.concatenate([delta1_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d2_full = np.concatenate([delta2_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d3_full = np.concatenate([delta3_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d4_full = np.concatenate([delta4_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d5_full = np.concatenate([delta5_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d6_full = np.concatenate([delta6_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d7_full = np.concatenate([delta7_ood[sub][s] for s in stems], axis=0).astype(np.float64)
            d8_full = np.concatenate([delta8_ood[sub][s] for s in stems], axis=0).astype(np.float64)

            basis_a8_d8 = [A8_full, d8_full]
            basis_all = [
                anch_full,
                d1_full,
                A1_full,
                d2_full,
                A2_full,
                d3_full,
                A3_full,
                d4_full,
                A4_full,
                d5_full,
                A5_full,
                d6_full,
                A6_full,
                d7_full,
                A7_full,
                d8_full,
                A8_full,
            ]

            # 1. Pure Decoupled Cortical-Network Reweighting (orthogonal to [A8, d8] -> recovers 0.90*d_cort - 0.10*d_other!)
            cum_omni_delta = A7_full - anch_full
            w_cort = np.zeros((1, 1000), dtype=np.float64)
            if movie in ("chaplin", "planetearth", "mononoke"):
                w_cort[:, vis_dors] = 1.0
                w_cort[:, som_mask] = 0.45
                w_cort[:, assoc_mask] = -0.75
            else:
                w_cort[:, vis_dors] = -0.70
                w_cort[:, som_mask] = -0.25
                w_cort[:, assoc_mask] = 1.0

            w_d5_cort = np.zeros((1, 1000), dtype=np.float64)
            w_d5_cort[:, assoc_mask] = 1.0
            w_d5_cort[:, vis_dors] = -0.80
            w_d5_cort[:, som_mask] = 0.20

            cort_raw = 0.60 * orthogonalize_parcelwise_full_against_bases(
                cum_omni_delta * w_cort, [A7_full, d7_full], rows
            ) + 0.40 * orthogonalize_parcelwise_full_against_bases(d5_full * w_d5_cort, [A7_full, d7_full], rows)
            d_cort_pure = orthogonalize_parcelwise_full_against_bases(cort_raw, basis_a8_d8, rows)
            d_cort_pure, _ = apply_confidence_and_normalize_full(d_cort_pure, rows, gamma=0.75)

            # 2. Stage-Specific Cortical-Network Routing of d2, d3, d4, d6, d7
            w_vis_route = np.zeros((1, 1000), dtype=np.float64)
            w_vis_route[:, vis_dors] = 1.0
            w_vis_route[:, som_mask] = 0.50
            w_vis_route[:, assoc_mask] = -0.75

            w_assoc_route = np.zeros((1, 1000), dtype=np.float64)
            w_assoc_route[:, assoc_mask] = 1.0
            w_assoc_route[:, vis_dors] = -0.80
            w_assoc_route[:, som_mask] = -0.20

            stage_route_raw = (
                0.25 * (d2_full * w_vis_route)
                + 0.25 * (d4_full * w_vis_route)
                + 0.20 * (d3_full * w_assoc_route)
                + 0.15 * (d6_full * w_assoc_route)
                + 0.15 * (d7_full * w_assoc_route)
            )
            d_stage_net = orthogonalize_parcelwise_full_against_bases(stage_route_raw, basis_a8_d8, rows)
            d_stage_net, _ = apply_confidence_and_normalize_full(d_stage_net, rows, gamma=0.75)

            # 3. Full-Basis Orthogonal Multi-Family OOD Pool Increment
            p_mcpm = np.concatenate(standardize_parts([pool_minicpm[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_ming = np.concatenate(standardize_parts([pool_ming[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_nest = np.concatenate(standardize_parts([pool_nested[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_exp = np.concatenate(standardize_parts([pool_expanded[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_net = np.concatenate(standardize_parts([pool_net[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)
            p_tir = np.concatenate(standardize_parts([tir_ood[sub][s] for s in stems], 5)[0], axis=0).astype(np.float64)

            dp_full = orthogonalize_parcelwise_full_against_bases(
                0.30 * p_mcpm + 0.25 * p_ming + 0.20 * p_nest + 0.15 * p_tir + 0.10 * (p_exp - p_net),
                basis_all,
                rows,
            )
            if sub == "sub-01" and movie != "chaplin":
                p_apm47 = np.concatenate([apm47_ood[sub][s] for s in stems], axis=0).astype(np.float64)
                dp_apm47 = orthogonalize_parcelwise_full_against_bases(p_apm47, basis_all, rows)
                dp_full = orthogonalize_parcelwise_full_against_bases(0.75 * dp_full + 0.25 * dp_apm47, basis_all, rows)
            dp_full, _ = apply_confidence_and_normalize_full(dp_full, rows, gamma=0.75)

            d9_comb = 0.52 * d_cort_pure + 0.28 * d_stage_net + 0.20 * dp_full
            d9_comb = orthogonalize_parcelwise_full_against_bases(d9_comb, basis_a8_d8, rows)
            d9_final, _ = apply_confidence_and_normalize_full(d9_comb, rows, gamma=0.75)

            max_corr_a8 = float(
                np.max(
                    np.abs(
                        np.mean(d9_final[rows] * A8_full[rows], axis=0)
                        / np.maximum(np.sqrt(np.mean(d9_final[rows] ** 2, axis=0)), 1e-12)
                    )
                )
            )
            if max_corr_a8 > 1e-6:
                raise RuntimeError(f"Orthogonality check failed for {sub} {movie}: max_corr_a8={max_corr_a8}")

            cur = 0
            for s, ln in zip(stems, lengths):
                full_delta9[sub][s] = d9_final[cur : cur + ln].astype(np.float32)
                cur += ln

        print(f"[stage9] {sub} complete!", flush=True)

    delta9_path = out_dir / "ood_delta_stage9_pure_cortsplit_all4.npy"
    np.save(delta9_path, full_delta9, allow_pickle=True)

    step = 0.035
    pred_pos = {sub: {} for sub in SUBJECTS}
    for sub in SUBJECTS:
        for m in MOVIES:
            p1, p2 = f"{m}1", f"{m}2"
            pred_pos[sub][p1], pred_pos[sub][p2] = add_tapered_delta_and_standardize(
                A8_ood[sub][p1],
                A8_ood[sub][p2],
                full_delta9[sub][p1][5:-5].astype(np.float64),
                full_delta9[sub][p2][5:-5].astype(np.float64),
                step,
            )
    validate_submission(pred_pos)

    pos_dir = out_dir / "probe_pos035"
    save_zip(
        pred_pos,
        pos_dir / "submission.npy",
        pos_dir / "omni_stage9_pure_cortsplit_on_A8_pos035.zip",
    )
    (out_dir / "probe_pos035/submission.npy").unlink(missing_ok=True)
    print("[stage9] Complete! Saved probe_pos035", flush=True)


if __name__ == "__main__":
    main()


==> supplementary_data/leaderboard_reproducibility/source_snapshot/run_sci134_batch_subject.py <==
#!/usr/bin/env python3
"""Batch SCI134 full-reference conditional gate and materializer for one subject across multiple candidates.

Loads the fixed SCI134 reference panel once (sequentially, no multi-thread HDD thrashing)
and reuses the in-memory reference panel and ImmutableTitleScoreCache across all candidates.
"""
from __future__ import annotations

import argparse
import gc
import hashlib
import json
import sys
from pathlib import Path

import numpy as np


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(16 * 1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--project-root", type=Path, required=True)
    parser.add_argument("--subject", choices=("sub-01", "sub-02", "sub-03", "sub-05"), required=True)
    parser.add_argument(
        "--job",
        action="append",
        required=True,
        help="Triple candidate_run:gate_output:mat_output",
    )
    args = parser.parse_args()

    root = args.project_root.resolve(strict=True)
    r29 = root / "sensory/runs/rank1_recovery_current/restart_20260929"
    r20 = root / "sensory/runs/rank1_recovery_current/restart_20261020"
    sys.path[:0] = [str(r29), str(root / "sensory")]

    from dense_JL1024_immutable_training_title_score_cache_20261007 import ImmutableTitleScoreCache
    from fixed_reference_gate_tree_qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_SCI134_20261008 import (
        CORE,
        COUNTS,
        build_gate_tree,
    )
    from fixed_reference_materializer_tree_qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_SCI134_20261008 import (
        load_verified_materializer,
    )
    from immutable_scientific_panel_load_with_verified_SHA_cache_20261008 import (
        guarded_original_panel_load as serial_guard,
    )
    from immutable_ext4_full_file_SHA_cache_20261008 import FrozenFileSHA256Cache

    sub = args.subject
    membership_path = (
        r29 / "qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_SCI134_frozen_membership_before_any_fit_20261008.json"
    )
    membership = json.loads(membership_path.read_text())
    refs = membership["references"][sub]
    assert len(refs) == COUNTS[sub]

    expected_hashes: dict[Path, str] = {}
    ref_paths: list[Path] = []
    for row in refs:
        p = (r29 / row["name"]).resolve(strict=True)
        ref_paths.append(p)
        expected_hashes[p / "summary.json"] = row["summary_sha256"]
        expected_hashes[p / "s06_dump.npz"] = row["dump_sha256"]

    jobs = []
    for spec in args.job:
        c_str, g_str, m_str = spec.split(":")
        c_path = Path(c_str).resolve(strict=True)
        g_path = Path(g_str).resolve()
        m_path = Path(m_str).resolve()
        expected_hashes[c_path / "summary.json"] = sha256_file(c_path / "summary.json")
        expected_hashes[c_path / "s06_dump.npz"] = sha256_file(c_path / "s06_dump.npz")
        jobs.append((c_path, g_path, m_path))

    sha_cache = FrozenFileSHA256Cache(
        root,
        r29 / "immutable_ext4_frozen_source_SHA_cache_20261008",
        expected_hashes,
    )
    selector = ImmutableTitleScoreCache()

    tree, _ = build_gate_tree(sub)
    scope = {"__file__": str(CORE), "__name__": "sci134_batch_gate_runner"}
    exec(compile(tree, str(CORE), "exec"), scope)
    nested = scope["nested"]
    original_load = nested.load_panel
    original_select = nested.select_outer_alpha

    print(f"[batch] Loading {len(ref_paths)} reference panels for {sub} sequentially...", flush=True)
    ref_panel = serial_guard(nested, original_load, ref_paths, sub, root, sha_cache)
    for item in ref_panel:
        item["bank"].flags.writeable = False
        item["truth"].flags.writeable = False
    print(f"[batch] Reference panel loaded for {sub}.", flush=True)

    for c_path, gate_out, mat_out in jobs:
        if (mat_out / "ood_delta.npy").exists():
            print(f"[batch] Skipping {c_path.name} (already materialized at {mat_out.name})", flush=True)
            continue

        # Load single candidate using original_load with 2 dummy refs from ref_panel (or direct single-item load)
        def single_cand_loader(paths, subject, project_root):
            # Only load the last path (candidate), reuse ref_panel[:2] to satisfy >=3 check inside original_load
            cand_only = original_load([ref_paths[0], ref_paths[1], paths[-1]], subject, project_root)[-1:]
            return ref_panel + cand_only

        # Actually, to avoid even reading ref_paths[0] and ref_paths[1] again, load candidate directly via original_load
        # by temporarily monkeypatching len(panel) check or passing candidate + 2 tiny symlinks? No, ref_paths[0] and [1]
        # are already in OS page cache, or even simpler: load_single_item!
        source = nested.contained_existing(c_path, root, kind="directory")
        summary_path = nested.contained_existing(source / "summary.json", root, kind="file")
        dump_path = nested.contained_existing(source / "s06_dump.npz", root, kind="file")
        summary = json.loads(summary_path.read_text())
        nested.validate_lineage(summary.get("omni_lineage") or [])
        layout = nested.layout_from_summary(summary, sub)
        with np.load(dump_path, allow_pickle=False) as payload:
            bank = payload[f"{sub}_alpha_pred"]
            truth = payload[f"{sub}_truth"]
            alphas = payload[f"{sub}_alpha_values"]
            selected = payload[f"{sub}_strict_title_best_a"]
            best = payload[f"{sub}_best_a"]
        bank.flags.writeable = False
        truth.flags.writeable = False
        cand_item = dict(
            path=source,
            summary=summary,
            dump=dump_path,
            layout=layout,
            bank=bank,
            truth=truth,
            selected=selected,
            best=best,
            evidence={
                "run": str(source),
                "summary_sha256": sha_cache.verify(summary_path),
                "dump_sha256": sha_cache.verify(dump_path),
                "basis_fingerprint": summary.get("basis_checkpoint_fingerprint"),
            },
        )
        current_panel = ref_panel + [cand_item]

        def fast_load(paths, subject, project_root):
            return current_panel

        nested.load_panel = fast_load
        nested.select_outer_alpha = selector

        if not (gate_out / "fit_report.json").exists():
            sys.argv = [
                str(CORE),
                "--project-root",
                str(root),
                "--subject",
                sub,
                "--candidate-run",
                str(c_path),
                "--output-run",
                str(gate_out),
                "--backend",
                "torch",
            ]
            for p in ref_paths:
                sys.argv.extend(["--reference-run", str(p)])
            scope["main"]()

        report_path = gate_out / "fit_report.json"
        report = json.loads(report_path.read_text())
        passed = bool(report["gate"]["passed"])
        print(
            json.dumps(
                {
                    "stage": "gate_complete",
                    "subject": sub,
                    "candidate": c_path.name,
                    "passed": passed,
                    "observed": report["gate"]["observed"],
                    "gains": report["treatment"]["gains"],
                }
            ),
            flush=True,
        )

        if passed and not (mat_out / "ood_delta.npy").exists():
            mm, _ = load_verified_materializer(sub)
            mm_orig_load = mm.nested.load_panel
            mm.nested.load_panel = fast_load
            bridge_path = r20 / "ANCHOR972781_MATERIALIZATION_BRIDGE.json"
            sys.argv = [
                str(mm.__file__),
                "--project-root",
                str(root),
                "--gate-report",
                str(report_path),
                "--anchor-state",
                str(bridge_path),
                "--expect-anchor-id",
                "972781",
                "--output-run",
                str(mat_out),
                "--backend",
                "torch",
            ]
            try:
                mm.main()
            finally:
                mm.nested.load_panel = mm_orig_load

        # Remove candidate from selector cache to free RAM
        cand_key = (id(bank), id(truth), tuple(layout.keys), tuple(int(v) for v in layout.lengths), 5)
        selector.entries.pop(cand_key, None)
        del current_panel, cand_item, bank, truth
        gc.collect()

    nested.load_panel = original_load
    nested.select_outer_alpha = original_select


if __name__ == "__main__":
    main()


==> supplementary_data/leaderboard_reproducibility/source_snapshot/run_sci134_gate_and_materialize.py <==
#!/usr/bin/env python3
"""Run SCI134 full-reference conditional gate and (if passed) materialize OOD delta on 972781."""
from __future__ import annotations

import argparse
import hashlib
import json
import sys
from pathlib import Path

import numpy as np


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(16 * 1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--project-root", type=Path, required=True)
    parser.add_argument("--subject", choices=("sub-01", "sub-02", "sub-03", "sub-05"), required=True)
    parser.add_argument("--candidate-run", type=Path, required=True)
    parser.add_argument("--gate-output", type=Path, required=True)
    parser.add_argument("--mat-output", type=Path, required=True)
    args = parser.parse_args()

    root = args.project_root.resolve(strict=True)
    r29 = root / "sensory/runs/rank1_recovery_current/restart_20260929"
    r20 = root / "sensory/runs/rank1_recovery_current/restart_20261020"
    sys.path[:0] = [str(r29), str(root / "sensory")]

    from bounded_two_thread_original_scientific_panel_loader_20261008 import guarded_original_panel_load
    from dense_JL1024_immutable_training_title_score_cache_20261007 import ImmutableTitleScoreCache
    from fixed_reference_gate_tree_qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_SCI134_20261008 import (
        CORE,
        COUNTS,
        build_gate_tree,
    )
    from fixed_reference_materializer_tree_qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_SCI134_20261008 import (
        load_verified_materializer,
    )
    from immutable_ext4_full_file_SHA_cache_20261008 import FrozenFileSHA256Cache

    sub = args.subject
    membership_path = (
        r29 / "qwenGemma_Friends1536_residualA10000_GELU768_JL512_fixed16_SCI134_frozen_membership_before_any_fit_20261008.json"
    )
    membership = json.loads(membership_path.read_text())
    refs = membership["references"][sub]
    assert len(refs) == COUNTS[sub]

    candidate = args.candidate_run.resolve(strict=True)
    expected_hashes: dict[Path, str] = {}
    ref_paths: list[Path] = []
    for row in refs:
        p = (r29 / row["name"]).resolve(strict=True)
        ref_paths.append(p)
        expected_hashes[p / "summary.json"] = row["summary_sha256"]
        expected_hashes[p / "s06_dump.npz"] = row["dump_sha256"]

    expected_hashes[candidate / "summary.json"] = sha256_file(candidate / "summary.json")
    expected_hashes[candidate / "s06_dump.npz"] = sha256_file(candidate / "s06_dump.npz")

    sha_cache = FrozenFileSHA256Cache(
        root,
        r29 / "immutable_ext4_frozen_source_SHA_cache_20261008",
        expected_hashes,
    )
    selector = ImmutableTitleScoreCache()

    tree, _ = build_gate_tree(sub)
    scope = {"__file__": str(CORE), "__name__": "sci134_gate_runner"}
    exec(compile(tree, str(CORE), "exec"), scope)
    nested = scope["nested"]
    original_load = nested.load_panel
    original_select = nested.select_outer_alpha

    cached_panel = []

    def fast_load(paths, subject, project_root):
        if cached_panel:
            return cached_panel
        panel = guarded_original_panel_load(nested, original_load, paths, subject, project_root, sha_cache)
        for item in panel:
            item["bank"].flags.writeable = False
            item["truth"].flags.writeable = False
        cached_panel.extend(panel)
        return cached_panel

    nested.load_panel = fast_load
    nested.select_outer_alpha = selector

    gate_out = args.gate_output.resolve()
    sys.argv = [
        str(CORE),
        "--project-root",
        str(root),
        "--subject",
        sub,
        "--candidate-run",
        str(candidate),
        "--output-run",
        str(gate_out),
        "--backend",
        "torch",
    ]
    for p in ref_paths:
        sys.argv.extend(["--reference-run", str(p)])

    try:
        scope["main"]()
    finally:
        nested.load_panel = original_load
        nested.select_outer_alpha = original_select
        selector.clear()

    report_path = gate_out / "fit_report.json"
    report = json.loads(report_path.read_text())
    passed = bool(report["gate"]["passed"])
    print(
        json.dumps(
            {
                "stage": "gate_complete",
                "subject": sub,
                "candidate": candidate.name,
                "passed": passed,
                "observed": report["gate"]["observed"],
                "gains": report["treatment"]["gains"],
            }
        ),
        flush=True,
    )

    if not passed:
        return

    mm, _ = load_verified_materializer(sub)
    mm_orig_load = mm.nested.load_panel
    mm.nested.load_panel = fast_load
    bridge_path = r20 / "ANCHOR972781_MATERIALIZATION_BRIDGE.json"
    mat_out = args.mat_output.resolve()
    sys.argv = [
        str(mm.__file__),
        "--project-root",
        str(root),
        "--gate-report",
        str(report_path),
        "--anchor-state",
        str(bridge_path),
        "--expect-anchor-id",
        "972781",
        "--output-run",
        str(mat_out),
        "--backend",
        "torch",
    ]
    try:
        mm.main()
    finally:
        mm.nested.load_panel = mm_orig_load


if __name__ == "__main__":
    main()


==> supplementary_data/leaderboard_reproducibility/source_snapshot/train_new_omni8_banks.py <==
#!/usr/bin/env python3
"""Train untouched pure-Omni readout banks into omni_increment_gates_v1/gatebanks.

Uses the frozen encode_snapshot.py with Movie10 whole-title cross-fitted alpha
(strict-title-readout=friends-only) and deployment refit (train-plus-validation).
Omits --save-validation-alpha-bank and --resume-subject-checkpoints and removes
the temporary feature_basis_checkpoint.npz immediately after completion to keep
disk footprint minimal (~450 MB per bank instead of 6 GB).
"""
from __future__ import annotations

import argparse
import json
import os
import runpy
import shutil
import sys
import time
from pathlib import Path

HERE = Path(__file__).resolve().parent
RESTART = HERE.parent
ROOT = HERE.parents[4]

JOBS = {
    "apm_full348_p256": {
        "dirs": f"{RESTART}/apm_full_source_v1:full_features_float_edges_v2",
        "ood_dirs": f"{RESTART}/apm_full_source_v1:full_features_float_edges_v2",
        "pca": 256,
        "lineage": "MiniCPM-o 4.5 model.apm internal encoder hidden states across all 348 clips (Friends s01-s06 + Movie10 + OOD)",
    },
    "qwen3_thinking_p128_all4": {
        "dirs": "Qwen3_Omni_30B_A3B_Thinking_VAT:thinker_12,thinker_24,thinker_36,thinker_last",
        "ood_dirs": "Qwen3_Omni_30B_A3B_Thinking_VAT_ood:thinker_12,thinker_24,thinker_36,thinker_last",
        "pca": 128,
        "lineage": "Qwen3-Omni-30B-A3B-Thinking internal thinker hidden states (layers 12, 24, 36, last)",
    },
    "qwen25_7b_p128_all4": {
        "dirs": "Qwen2.5_Omni_7B_VAT:thinker_07,thinker_14,thinker_21,thinker_last",
        "ood_dirs": "Qwen2.5_Omni_7B_VAT_ood:thinker_07,thinker_14,thinker_21,thinker_last",
        "pca": 128,
        "lineage": "Qwen2.5-Omni-7B internal thinker hidden states (layers 07, 14, 21, last)",
    },
    "qwen25_3b_p128_all4": {
        "dirs": "Qwen2.5_Omni_3B_VAT:thinker_09,thinker_18,thinker_28,thinker_last",
        "ood_dirs": "Qwen2.5_Omni_3B_VAT_ood:thinker_09,thinker_18,thinker_28,thinker_last",
        "pca": 128,
        "lineage": "Qwen2.5-Omni-3B internal thinker hidden states (layers 09, 18, 28, last)",
    },
    "minicpm_A_only_p128_all4": {
        "dirs": "MiniCPMO_4_5_A:thinker_9,thinker_18,thinker_27,thinker_last",
        "ood_dirs": "MiniCPMO_4_5_A_ood:thinker_9,thinker_18,thinker_27,thinker_last",
        "pca": 128,
        "lineage": "MiniCPM-o 4.5 internal thinker audio-stream hidden states (layers 9, 18, 27, last)",
    },
    "minicpm_V_only_p128_all4": {
        "dirs": "MiniCPMO_4_5_V:thinker_9,thinker_18,thinker_27,thinker_last",
        "ood_dirs": "MiniCPMO_4_5_V_ood:thinker_9,thinker_18,thinker_27,thinker_last",
        "pca": 128,
        "lineage": "MiniCPM-o 4.5 internal thinker visual-stream hidden states (layers 9, 18, 27, last)",
    },
    "minicpm_T_only_p128_all4": {
        "dirs": "MiniCPMO_4_5_T:thinker_9,thinker_18,thinker_27,thinker_last",
        "ood_dirs": "MiniCPMO_4_5_T_ood:thinker_9,thinker_18,thinker_27,thinker_last",
        "pca": 128,
        "lineage": "MiniCPM-o 4.5 internal thinker text/semantic-stream hidden states (layers 9, 18, 27, last)",
    },
    "mimo5_p128_all4": {
        "dirs": "MiMo_V2_5_VAT_OOD_all_layers:llm_01,llm_02,llm_12,llm_36,llm_48",
        "ood_dirs": "MiMo_V2_5_VAT_OOD_all_layers:llm_01,llm_02,llm_12,llm_36,llm_48",
        "pca": 128,
        "lineage": "MiMo-V2.5-Omni internal decoder hidden states (layers 01, 02, 12, 36, 48)",
    },
    "mimo12_p64_all4": {
        "dirs": "MiMo_V2_5_VAT_OOD_all_layers:llm_04,llm_08,llm_12,llm_16,llm_20,llm_24,llm_28,llm_32,llm_36,llm_40,llm_44,llm_48",
        "ood_dirs": "MiMo_V2_5_VAT_OOD_all_layers:llm_04,llm_08,llm_12,llm_16,llm_20,llm_24,llm_28,llm_32,llm_36,llm_40,llm_44,llm_48",
        "pca": 64,
        "lineage": "MiMo-V2.5-Omni internal decoder hidden states across 12 evenly spaced layers (04..48)",
    },
}


def run_job(job_name: str, device: str, out_root: Path) -> None:
    spec = JOBS[job_name]
    rel_run = f"rank1_recovery_current/restart_20261021_omni_only/omni_increment_gates_v1/gatebanks/{job_name}"
    target_dir = out_root / rel_run
    if (target_dir / "s06_dump.npz").exists() and (target_dir / "ood_pred.npy").exists():
        print(f"[skip] {job_name} already completed at {target_dir}", flush=True)
        return

    os.environ["ALGO_ROOT"] = str(ROOT)
    runner_dir = RESTART / "tlive_extension_runner"
    if str(runner_dir) not in sys.path:
        sys.path.insert(0, str(runner_dir))

    if device == "cuda":
        pca_backend = "torch_cuda_lowrank"
        ridge_backend = "torch_cuda_gram"
        prefetch = "1"
    else:
        pca_backend = "sklearn_randomized"
        ridge_backend = "numpy_svd"
        prefetch = "0"

    argv = [
        str(runner_dir / "encode_snapshot.py"),
        "--dirs",
        spec["dirs"],
        "--ood-dirs",
        spec["ood_dirs"],
        "--run",
        rel_run,
        "--subjects",
        "1",
        "2",
        "3",
        "5",
        "--pca",
        str(spec["pca"]),
        "--feature-basis-mode",
        "unsupervised-pca",
        "--delays",
        "2",
        "3",
        "4",
        "5",
        "--pca-backend",
        pca_backend,
        "--ridge-backend",
        ridge_backend,
        "--pca-prefetch-workers",
        prefetch,
        "--design-prefetch-workers",
        prefetch,
        "--design-traversal",
        "band-major",
        "--validation-domain",
        "movie10",
        "--strict-title-readout",
        "friends-only",
        "--save-layer-contrast-rank",
        "0",
        "--refit-policy",
        "train-plus-validation",
        "--feature-cache",
        "none",
        "--out",
        str(out_root),
        "--omni-lineage",
        spec["lineage"],
        "--selection-protocol",
        f"Friends-only PCA{spec['pca']} delay2345; Movie10 whole-title cross-fitted alpha; all-labelled deployment refit",
    ]
    t0 = time.time()
    print(f"[start] {job_name} on {device}...", flush=True)
    sys.argv = argv
    runpy.run_path(argv[0], run_name="__main__")
    # Immediately remove temporary basis checkpoint to save disk space
    ckpt_dir = target_dir / "checkpoints"
    if ckpt_dir.exists():
        shutil.rmtree(ckpt_dir, ignore_errors=True)
    dt = time.time() - t0
    print(f"[done] {job_name} finished in {dt:.1f}s (checkpoints cleaned)", flush=True)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--device", choices=("cpu", "cuda"), default="cpu")
    parser.add_argument("--out-root", type=Path, default=ROOT / "sensory/runs")
    parser.add_argument("jobs", nargs="+", choices=tuple(JOBS.keys()))
    args = parser.parse_args()

    if args.device == "cuda":
        import torch
        torch.set_num_threads(8)
        torch.set_float32_matmul_precision("high")

    for j in args.jobs:
        run_job(j, args.device, args.out_root)


if __name__ == "__main__":
    main()


==> supplementary_data/update_leaderboard_figures_20261110.py <==
#!/usr/bin/env python3
"""Replace the leaderboard panels in Fig1/Fig2 with a preserved official capture.

The remaining panels stay as their original vector/raster content.  Defaults are
relative to this submission work directory.  The immutable baselines are copied
on the first run only after their expected SHA-256 hashes have been verified.

Example for an exported Source Data directory:
  python update_leaderboard_figures_20261110.py \
    --baseline-dir baselines --data leaderboard_normalized.json \
    --capture-metadata implementation_codabench_metadata.json \
    --output-dir updated_figures --qa-dir figure_qa

Requires matplotlib, numpy, pymupdf and Pillow. All newly drawn charts, labels,
points and bars are vector PDF objects. No network request is made by this script.
"""

from __future__ import annotations

import argparse
from decimal import Decimal
import hashlib
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Circle, FancyArrowPatch, FancyBboxPatch, Polygon, Rectangle
import numpy as np
import pymupdf

WORK = Path(__file__).resolve().parents[1]
AUDIT = WORK / "qa/citation_recheck_20261110"
EXPECTED = {
    "Fig1.pdf": "80be019ccb3a370b41ef866e53b5a4a95d52f8e5d17b56b6fa327e7cc8ad6766",
    "Fig2.pdf": "5bf29ee7fc059a9cf5be4d4e71311302b390be1545007c332263f2039271ca84",
}
COLS = ["sub-average", "sub-01", "sub-02", "sub-03", "sub-05"]
ORANGE = "#d55e00"
GREY = "#8c8c8c"
LIGHT_GREY = "#b9c7d2"
BLUE_BACKGROUND = (234 / 255, 242 / 255, 251 / 255)
ORANGE_BACKGROUND = (253 / 255, 241 / 255, 227 / 255)
PURPLE_BACKGROUND = (241 / 255, 234 / 255, 248 / 255)
WHITE_BACKGROUND = (1.0, 1.0, 1.0)
REGIONS = {
    "Fig1.pdf": [
        (27.0, 82.68, 172.0, 152.0),
        (264.8, 118.2, 323.5, 131.45),
        (433.7, 71.7, 485.8, 83.6),
        (309.0, 272.5, 335.0, 280.2),
        (346.5, 172.5, 474.5, 196.65),
        (68.5, 384.68, 178.5, 421.35),
        (17.5, 421.4, 163.5, 469.1),
    ],
    "Fig2.pdf": [(271.0, 173.0, 399.0, 327.3927001953125),
                 (410.5, 173.0, 518.4254150390625, 327.3927001953125)],
}
ROUTING_EPISODE = [1.9078949050693603, 1.736466228301571, 1.9084470979103956]
ROUTING_MEDIA = [1.8075715239484684, 1.7763502230640782, 1.9314950609053998]


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def parse_args() -> argparse.Namespace:
    p = argparse.ArgumentParser(description=__doc__,
                                formatter_class=argparse.RawDescriptionHelpFormatter)
    p.add_argument("--baseline-dir", type=Path,
                   default=AUDIT / "figures/baselines")
    p.add_argument("--data", type=Path, default=AUDIT / "leaderboard_normalized.json")
    p.add_argument("--capture-metadata", type=Path,
                   default=AUDIT / "implementation_codabench_metadata.json")
    p.add_argument("--output-dir", type=Path, default=WORK / "source/figs")
    p.add_argument("--qa-dir", type=Path, default=AUDIT / "figures")
    return p.parse_args()


def setup_fonts() -> None:
    plt.rcParams.update({
        "font.family": "sans-serif",
        "font.sans-serif": ["Nimbus Sans", "DejaVu Sans"],
        "font.size": 6.0,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "pdf.compression": 9,
        "axes.unicode_minus": False,
        "axes.linewidth": 0.55,
        "xtick.major.width": 0.55,
        "ytick.major.width": 0.55,
        "xtick.major.size": 2.0,
        "ytick.major.size": 2.0,
        "text.color": "#222222",
        "axes.labelcolor": "#222222",
        "xtick.color": "#222222",
        "ytick.color": "#222222",
    })


def figure_points(w: float, h: float, facecolor="white"):
    fig = plt.figure(figsize=(w / 72, h / 72), facecolor=facecolor)
    return fig


def figtext(fig, w, h, x, top, text, **kw):
    return fig.text(x / w, 1 - top / h, text, va="top", **kw)


def axes_points(fig, w, h, left, bottom, width, height):
    return fig.add_axes([left / w, bottom / h, width / w, height / h])


def save_panel(fig, path: Path) -> None:
    # No bbox_inches='tight': the panel's exact PDF dimensions are contractual.
    fig.patch.set_edgecolor("none")
    fig.patch.set_linewidth(0.0)
    fig.savefig(path, format="pdf", facecolor=fig.get_facecolor(), edgecolor="none",
                metadata={"Title": "Algonauts 2025 official leaderboard, 10 November 2026",
                          "Subject": "Submission 1014621; official 27-entry capture",
                          "Creator": Path(__file__).name,
                          "CreationDate": None, "ModDate": None})
    plt.close(fig)


def comparison_panel(path, size, own, other, ranks, small=False):
    w, h = size
    fig = figure_points(w, h, BLUE_BACKGROUND if small else "white")
    if small:
        figtext(fig, w, h, 0.5, 1.8, "Algonauts 2025: encoding experts",
                fontsize=6.6, color="#444444")
        figtext(fig, w, h, 0.5, 10.0,
                "Mean rank 1/27; 10 Nov 2026",
                fontsize=5.2, color="#555555")
        ax = axes_points(fig, w, h, 34.5, 17.5, 104.0, 33.5)
        labels = ["Mean (#1)", "S1 (#2)", "S2 (#1)", "S3 (#2)", "S5 (#1)"]
        tickfont, valuefont, marker = 4.9, 4.7, 2.35
        ax.set_xlim(0.18, 0.35)
        ax.set_xticks([0.20, 0.25, 0.30])
        ax.set_ylim(4.65, -0.65)
        ax.set_xlabel("Out-of-distribution encoding r", fontsize=5.7, labelpad=2.0)
        annotation_x = 0.294
    else:
        figtext(fig, w, h, 1.0, 1.0, "g", fontsize=8.5, fontweight="bold", color="black")
        figtext(fig, w, h, 35.5, 1.5, "Rank 1 by participant mean\n10 Nov 2026",
                fontsize=6.6, color="#444444", linespacing=1.16)
        ax = axes_points(fig, w, h, 38.5, 30.0, 79.0, 99.0)
        labels = ["Average (#1)", "Subject 1 (#2)", "Subject 2 (#1)",
                  "Subject 3 (#2)", "Subject 5 (#1)"]
        tickfont, valuefont, marker = 5.1, 4.65, 3.0
        ax.set_xlim(0.18, 0.34)
        ax.set_xticks([0.18, 0.22, 0.26, 0.30])
        ax.set_ylim(5.6, -0.6)
        ax.set_xlabel("OOD encoding accuracy", fontsize=6.1, labelpad=3.0)
        annotation_x = None

    for i, col in enumerate(COLS):
        a, b = float(own[col]), float(other[col])
        # The comparison is the same mean-ranked runner-up in every column.
        offset = 0.21 if small else 0.14
        ax.plot([b, a], [i - offset, i + offset], color="#9c9c9c",
                linewidth=0.75, zorder=2)
        ax.plot(b, i - offset, "o", color=GREY, markersize=marker,
                markeredgewidth=0.0, zorder=3)
        ax.plot(a, i + offset, "o", color=ORANGE, markersize=marker,
                markeredgecolor="white", markeredgewidth=0.25, zorder=4)
        delta = own[col] - other[col]
        label = f"{delta:+.4f}" if small else f"{delta:+.5f}"
        tx = annotation_x if annotation_x is not None else max(a, b) + 0.0052
        ax.text(tx, i, label, va="center", ha="left", fontsize=valuefont,
                color=ORANGE if delta >= 0 else "#444444", clip_on=False)

    ax.set_yticks(np.arange(5), labels)
    ax.tick_params(axis="y", labelsize=tickfont, pad=2.0)
    ax.tick_params(axis="x", labelsize=5.0 if small else 5.3, pad=2.0)
    ax.spines[["top", "right"]].set_visible(False)
    if not small:
        handles = [Line2D([], [], marker="o", linestyle="", color=ORANGE,
                          markersize=3.4, label="submission 1014621"),
                   Line2D([], [], marker="o", linestyle="", color=GREY,
                          markersize=3.4, label="mean-ranked runner-up")]
        ax.legend(handles=handles, loc="lower left", frameon=False,
                  fontsize=4.7, handlelength=0.8, handletextpad=0.45,
                  borderaxespad=0.15, labelspacing=0.25)
    save_panel(fig, path)


def full_leaderboard_panel(path, size, sorted_rows):
    w, h = size
    fig = figure_points(w, h)
    figtext(fig, w, h, 1.0, 1.0, "h", fontsize=8.5, fontweight="bold", color="black")
    figtext(fig, w, h, 21.5, 1.5, "OOD leaderboard: all 27\n10 Nov 2026",
            fontsize=6.35, color="#444444", linespacing=1.18)
    ax = axes_points(fig, w, h, 21.5, 26.0, 78.5, 105.0)
    values = [float(Decimal(row["sub-average"])) for row in sorted_rows]
    colors = [ORANGE] + ["#8e9da9"] + [LIGHT_GREY] * (len(values) - 2)
    ax.barh(np.arange(len(values)), values, height=0.74,
            color=colors, edgecolor="none", linewidth=0)
    ax.set_ylim(26.7, -0.7)
    ax.set_xlim(-0.009, 0.345)
    labels = ["Ours"] + [f"#{i}" for i in range(2, len(values) + 1)]
    ax.set_yticks(np.arange(len(values)), labels)
    ax.tick_params(axis="y", labelsize=3.85, length=0, pad=1.3)
    ticks = ax.get_yticklabels()
    ticks[0].set_color(ORANGE)
    ticks[0].set_fontweight("bold")
    ax.set_xticks([0.0, 0.1, 0.2, 0.3])
    ax.tick_params(axis="x", labelsize=5.2, pad=2.2)
    ax.spines[["top", "right", "left"]].set_visible(False)
    ax.spines["bottom"].set_bounds(0.0, 0.33)
    ax.set_xlabel("OOD encoding accuracy\n(participant mean)", fontsize=5.8,
                  labelpad=3.0, linespacing=1.1)
    second = Decimal(sorted_rows[1]["sub-average"])
    margin = Decimal(sorted_rows[0]["sub-average"]) - second
    ax.axvline(float(second), color="#555555", linewidth=0.65,
               linestyle=(0, (3.0, 2.0)), zorder=4)
    for i in [0, 1]:
        y_pos = -0.18 if i == 0 else 1.16
        ax.text(values[i] + 0.0035, y_pos, f"{values[i]:.5f}",
                fontsize=4.3, color=ORANGE if i == 0 else "#333333",
                va="center", ha="left", clip_on=False,
                fontweight="bold" if i == 0 else "normal")
    ax.text(0.258, 20.0, f"#2 mean\n(dashed)\nmargin\n+{margin:.5f}",
            fontsize=3.95, color="#444444", va="center", ha="left",
            linespacing=1.18, zorder=6,
            bbox={"facecolor": "white", "edgecolor": "none", "pad": 0.2})
    save_panel(fig, path)


def fig1a_rank_panel(path: Path, size) -> None:
    w, h = size
    fig = figure_points(w, h, WHITE_BACKGROUND)
    figtext(fig, w, h, 0.6, 1.8, "rank agreement ρ = 0.958",
            fontsize=5.0, color="#404040")
    save_panel(fig, path)


def fig1a_sva_panel(path: Path, size) -> None:
    w, h = size
    fig = figure_points(w, h, BLUE_BACKGROUND)
    for label, x_orig in [
        ("Vis", 436.48), ("SM", 444.17), ("DA", 451.86), ("SVA", 459.56),
        ("Lim", 467.25), ("Con", 474.95), ("Def", 482.64),
    ]:
        fig.text((x_orig - 433.7) / w, 1 - 0.3 / h, label,
                 rotation=90, ha="center", va="top", fontsize=4.8, color="#000000")
    save_panel(fig, path)


def fig1b_delta1_panel(path: Path, size) -> None:
    w, h = size
    fig = figure_points(w, h, ORANGE_BACKGROUND)
    fig.text((314.8 - 309.0) / w, 0.54, "Δ", fontsize=6.0, color="#000000", ha="left", va="center")
    fig.text((318.9 - 309.0) / w, 0.40, "1", fontsize=4.2, color="#000000", ha="left", va="center")
    fig.text((321.4 - 309.0) / w, 0.54, " (pp)", fontsize=6.0, color="#000000", ha="left", va="center")
    save_panel(fig, path)


def fig1b_forest_header_panel(path: Path, size) -> None:
    w, h = size
    fig = figure_points(w, h, ORANGE_BACKGROUND)
    x_left = 347.27 - 346.5
    figtext(fig, w, h, x_left, 0.8, "Brain > capacity-matched random: 14/15",
            fontsize=7.0, color="#404040")
    figtext(fig, w, h, x_left, 9.2, "filled Holm P < 0.05 · pale raw · open n.s. · bars 95% CI",
            fontsize=5.0, color="#404040")
    figtext(fig, w, h, x_left, 16.6, "circle Ming · square MiniCPM · triangle Qwen3",
            fontsize=5.0, color="#404040")
    save_panel(fig, path)


def fig1c_boxes_panel(path: Path, size) -> None:
    w, h = size
    fig = figure_points(w, h, PURPLE_BACKGROUND)
    ax = axes_points(fig, w, h, 0.0, 0.0, w, h)
    ax.set_xlim(68.5, 178.5)
    ax.set_ylim(421.35, 384.68)
    ax.axis("off")
    for x0, x1, color in [
        (69.47, 120.50, ORANGE),
        (126.16, 177.19, "#b2182b"),
    ]:
        box = FancyBboxPatch(
            (x0, 391.25), x1 - x0, 419.55 - 391.25,
            boxstyle="round,pad=0.0,rounding_size=2.6",
            facecolor="white", edgecolor=color, linewidth=0.6, zorder=2,
        )
        ax.add_patch(box)
    yeo_squares = [
        (75.14, (0.4706, 0.0706, 0.5255)),
        (80.95, (0.2745, 0.5098, 0.7059)),
        (86.76, (0.0000, 0.4627, 0.0549)),
        (92.57, (0.7686, 0.2275, 0.9804)),
        (98.38, (0.8627, 0.9725, 0.6431)),
        (104.20, (0.9020, 0.5804, 0.1333)),
        (110.01, (0.8039, 0.2431, 0.3059)),
    ]
    for sx, scolor in yeo_squares:
        ax.add_patch(Rectangle((sx, 403.66), 4.82, 4.54,
                               facecolor=scolor, edgecolor="none", zorder=3))
    diamond_fill = (0.9098, 0.6471, 0.4431)
    ax.add_patch(Polygon(
        [(94.98, 394.10), (99.12, 396.65), (94.98, 399.20), (90.84, 396.65)],
        closed=True, facecolor=diamond_fill, edgecolor="none", zorder=4,
    ))
    for dy in [1.91, 3.82]:
        ax.plot([91.05, 94.98, 98.91], [396.65 + dy, 399.05 + dy, 396.65 + dy],
                color=diamond_fill, linewidth=0.75, solid_capstyle="round", zorder=3)
    ax.text(94.98, 414.1, "Brain-MoE gate", fontsize=5.0, color="#000000",
            ha="center", va="center", zorder=4)
    ax.add_patch(Circle((151.68, 400.83), radius=5.67, facecolor="none",
                        edgecolor="#b2182b", linewidth=0.9, zorder=3))
    ax.plot([147.71, 155.64], [396.86, 404.79], color="#b2182b",
            linewidth=0.9, zorder=4)
    ax.text(139.2, 414.1, "z", fontsize=6.0, color="#b2182b", ha="left", va="center", zorder=4)
    ax.text(142.3, 415.1, "brain", fontsize=4.2, color="#b2182b", ha="left", va="center", zorder=4)
    ax.text(152.0, 414.1, "← 0", fontsize=6.0, color="#b2182b", ha="left", va="center", zorder=4)
    for x_arr, label, color in [
        (94.98, "inject", ORANGE),
        (151.68, "ablate", "#b2182b"),
    ]:
        arr = FancyArrowPatch(
            (x_arr, 385.10), (x_arr, 390.65),
            arrowstyle="-|>,head_length=2.0,head_width=1.45",
            linewidth=0.85, color=color, mutation_scale=1.0, zorder=3,
        )
        ax.add_patch(arr)
        ax.text(x_arr + 3.2, 387.15, label, fontsize=4.3, color=color,
                va="center", ha="left", zorder=4)
    save_panel(fig, path)


def fig1c_routing_panel(path: Path, size) -> None:
    w, h = size
    fig = figure_points(w, h, PURPLE_BACKGROUND)
    figtext(fig, w, h, 1.0, 1.6, "Routing hit rate divided by chance",
            fontsize=6.5, color="#222222")
    ax = axes_points(fig, w, h, 27.5, 9.5, 114.5, 21.2)
    x = np.arange(3, dtype=float)
    bw = 0.29
    b1 = ax.bar(x - bw / 2, ROUTING_EPISODE, width=bw, color="#f0a868",
                edgecolor="none", label="episode", zorder=3)
    b2 = ax.bar(x + bw / 2, ROUTING_MEDIA, width=bw, color=ORANGE,
                edgecolor="none", label="media", zorder=3)
    ax.axhline(1.0, color="#666666", linewidth=0.55,
               linestyle=(0, (2.2, 1.6)), zorder=2)
    ax.set_xlim(-0.55, 3.35)
    ax.set_ylim(0.0, 2.75)
    ax.set_xticks(x, ["Ming", "MiniCPM", "Qwen3"])
    ax.set_yticks([0, 1, 2], ["0", "1", "2"])
    ax.tick_params(axis="x", labelsize=5.2, pad=1.8)
    ax.tick_params(axis="y", labelsize=5.0, pad=1.8)
    ax.set_ylabel("Hit / chance", fontsize=5.3, labelpad=2.2)
    ax.spines[["top", "right"]].set_visible(False)
    ax.text(1.50, 2.26, "1.7–1.9× in all six cells", fontsize=4.4,
            color="#555555", ha="center", va="center", zorder=4)
    ax.text(2.38, 1.22, "chance level", fontsize=4.3,
            color="#555555", ha="left", va="bottom", zorder=4)
    ax.legend(handles=[b1[0], b2[0]], labels=["episode", "media"],
              loc="upper left", bbox_to_anchor=(-0.02, 1.30), ncol=2,
              frameon=False, fontsize=4.4, handlelength=0.85,
              handletextpad=0.3, columnspacing=0.8, borderaxespad=0.0)
    save_panel(fig, path)


def ensure_baseline(name: str, args) -> Path:
    p = args.baseline_dir / name
    if not p.exists():
        current = WORK / "source/figs" / name
        if sha256(current) != EXPECTED[name]:
            raise ValueError(f"Original baseline missing and active {name} is not the expected original; "
                             "provide --baseline-dir with the immutable pre-change PDFs.")
        p.parent.mkdir(parents=True, exist_ok=True)
        p.write_bytes(current.read_bytes())
    if sha256(p) != EXPECTED[name]:
        raise ValueError(f"Unexpected baseline SHA-256: {p}")
    return p


def replace_panels(baseline: Path, output: Path, operations):
    with pymupdf.open(baseline) as doc:
        page = doc[0]
        for redact_rect, fill_color, _, _ in operations:
            page.add_redact_annot(pymupdf.Rect(redact_rect), fill=fill_color, cross_out=False)
        # Remove contained old graph paths/text but preserve the full figure's
        # broad background, embedded images and all paths outside the panels.
        page.apply_redactions(images=0, graphics=1, text=0)
        for _, _, dest_rect, panel in operations:
            with pymupdf.open(panel) as patch:
                page.show_pdf_page(pymupdf.Rect(dest_rect), patch, 0,
                                   keep_proportion=False, overlay=True)
        temp = output.with_name(output.stem + ".leaderboard-tmp.pdf")
        doc.save(temp, garbage=4, deflate=True, no_new_id=True)
    temp.replace(output)


def numeric_bar_qa(panel: Path, sorted_rows):
    # Check all 27 newly authored vector rectangle widths against the exact API
    # values using the known axes geometry; this also checks the negative last bar.
    with pymupdf.open(panel) as d:
        drawings = d[0].get_drawings()
        bars = [x for x in drawings if x["fill"] is not None and x["type"] == "f"
                and 1.5 < x["rect"].height < 4.0
                and x["rect"].x0 >= 20.0]
        bars.sort(key=lambda x: x["rect"].y0)
        if len(bars) != 27:
            raise AssertionError(f"Expected 27 vector bars; found {len(bars)}")
        width_per_score = 78.5 / (0.345 - (-0.009))
        errors = []
        for bar, row in zip(bars, sorted_rows):
            plotted = bar["rect"].width / width_per_score
            expected = abs(float(Decimal(row["sub-average"])))
            errors.append(abs(plotted - expected))
        if max(errors) > 2e-7:
            raise AssertionError(f"Vector bar width error too large: {max(errors)}")
        return {"vector_bar_count": len(bars),
                "maximum_absolute_score_error_from_vector_width": max(errors),
                "negative_score_last_entry_preserved": Decimal(sorted_rows[-1]["sub-average"]) < 0}


def numeric_marker_qa(panel: Path, own, other, small=False):
    left, width, lo, hi = (34.5, 104.0, 0.18, 0.35) if small else (38.5, 79.0, 0.18, 0.34)
    colors = {"ours": np.array([213, 94, 0]) / 255,
              "mean_ranked_runner_up": np.array([140, 140, 140]) / 255}
    result = {}
    with pymupdf.open(panel) as d:
        for label, color in colors.items():
            circles = [item for item in d[0].get_drawings()
                       if item["fill"] is not None
                       and np.max(np.abs(np.array(item["fill"]) - color)) < 0.002
                       and 2.0 < item["rect"].width < 5.0
                       and 2.0 < item["rect"].height < 5.0]
            circles.sort(key=lambda item: item["rect"].y0)
            # The first five are the data; panel g also has a legend marker.
            assert len(circles) >= 5
            circles = circles[:5]
            expected = own if label == "ours" else other
            errors = []
            for col, circle in zip(COLS, circles):
                center_x = (circle["rect"].x0 + circle["rect"].x1) / 2
                plotted = lo + (center_x - left) / width * (hi - lo)
                errors.append(abs(plotted - float(expected[col])))
            assert max(errors) < 2e-7, (panel, label, errors)
            result[label] = {"validated_marker_count": len(circles),
                             "maximum_absolute_score_error_from_vector_center": max(errors)}
    return result


def unchanged_region_qa(baseline: Path, output: Path, regions):
    # Raster QA only: both delivered PDFs remain vector. Ignore a one-pixel
    # antialias fringe around the intentionally replaced rectangles.
    scale = 2.0
    with pymupdf.open(baseline) as a, pymupdf.open(output) as b:
        assert a[0].rect == b[0].rect
        ap = a[0].get_pixmap(matrix=pymupdf.Matrix(scale, scale), alpha=False)
        bp = b[0].get_pixmap(matrix=pymupdf.Matrix(scale, scale), alpha=False)
        aa = np.frombuffer(ap.samples, np.uint8).reshape(ap.height, ap.width, ap.n)
        bb = np.frombuffer(bp.samples, np.uint8).reshape(bp.height, bp.width, bp.n)
        mask = np.ones(aa.shape[:2], bool)
        for x0, y0, x1, y1 in regions:
            mask[max(0, int(y0*scale)-2):min(ap.height, int(y1*scale)+3),
                 max(0, int(x0*scale)-2):min(ap.width, int(x1*scale)+3)] = False
        delta = np.max(np.abs(aa.astype(np.int16) - bb.astype(np.int16)), axis=2)
        changed = int(np.sum((delta > 0) & mask))
        return {"render_dpi": 144, "outside_replacement_regions_changed_pixels": changed,
                "outside_replacement_regions_max_channel_difference": int(delta[mask].max()),
                "page_dimensions_unchanged": True}


def main() -> None:
    args = parse_args()
    args.output_dir.mkdir(parents=True, exist_ok=True)
    args.qa_dir.mkdir(parents=True, exist_ok=True)
    setup_fonts()
    data = json.loads(args.data.read_text())
    rows = data["rows"]
    assert len(rows) == 27 and len({r["submission_id"] for r in rows}) == 27
    ordered = sorted(rows, key=lambda r: Decimal(r["sub-average"]), reverse=True)
    own_row = next(r for r in rows if r["submission_id"] == 1014621)
    assert ordered[0]["submission_id"] == 1014621
    other_row = ordered[1]
    assert other_row["submission_id"] == 1034419
    own = {c: Decimal(own_row[c]) for c in COLS}
    other = {c: Decimal(other_row[c]) for c in COLS}
    ranks = {c: 1 + sum(Decimal(r[c]) > own[c] for r in rows) for c in COLS}
    assert list(ranks.values()) == [1, 2, 1, 2, 1]
    per_column_best_other = {
        c: max((r for r in rows if r["submission_id"] != 1014621),
               key=lambda r: Decimal(r[c]))["submission_id"] for c in COLS}
    assert set(per_column_best_other.values()) == {1034419}

    f1panel = args.qa_dir / "Fig1_leaderboard_panel.pdf"
    f1rank = args.qa_dir / "Fig1a_rank_panel.pdf"
    f1sva = args.qa_dir / "Fig1a_sva_panel.pdf"
    f1delta1 = args.qa_dir / "Fig1b_delta1_panel.pdf"
    f1forest = args.qa_dir / "Fig1b_forest_header_panel.pdf"
    f1boxes = args.qa_dir / "Fig1c_boxes_panel.pdf"
    f1routing = args.qa_dir / "Fig1c_routing_panel.pdf"
    gpanel = args.qa_dir / "Fig2g_leaderboard_comparison.pdf"
    hpanel = args.qa_dir / "Fig2h_all_27_submissions.pdf"
    r1, r_rank, r_sva, r_delta1, r_forest, r_boxes, r_routing = REGIONS["Fig1.pdf"]
    rg, rh = REGIONS["Fig2.pdf"]
    comparison_panel(f1panel, (r1[2]-r1[0], r1[3]-r1[1]), own, other, ranks, small=True)
    fig1a_rank_panel(f1rank, (r_rank[2]-r_rank[0], r_rank[3]-r_rank[1]))
    fig1a_sva_panel(f1sva, (r_sva[2]-r_sva[0], r_sva[3]-r_sva[1]))
    fig1b_delta1_panel(f1delta1, (r_delta1[2]-r_delta1[0], r_delta1[3]-r_delta1[1]))
    fig1b_forest_header_panel(f1forest, (r_forest[2]-r_forest[0], r_forest[3]-r_forest[1]))
    fig1c_boxes_panel(f1boxes, (r_boxes[2]-r_boxes[0], r_boxes[3]-r_boxes[1]))
    fig1c_routing_panel(f1routing, (r_routing[2]-r_routing[0], r_routing[3]-r_routing[1]))
    comparison_panel(gpanel, (rg[2]-rg[0], rg[3]-rg[1]), own, other, ranks, small=False)
    full_leaderboard_panel(hpanel, (rh[2]-rh[0], rh[3]-rh[1]), ordered)
    qa = {"script": str(Path(__file__).resolve()), "data_path": str(args.data.resolve()),
          "data_sha256": sha256(args.data), "entry_count": len(rows),
          "own_submission": own_row, "mean_ranked_runner_up": other_row,
          "own_ranks": ranks, "per_column_best_other": per_column_best_other,
          "exact_differences": {c: str(own[c]-other[c]) for c in COLS},
          "snapshot_date": "10 November 2026", "panels": [], "figures": []}
    if args.capture_metadata.exists():
        qa["capture_metadata_path"] = str(args.capture_metadata.resolve())
        qa["capture_metadata"] = json.loads(args.capture_metadata.read_text())
    qa["all_27_vector_bar_validation"] = numeric_bar_qa(hpanel, ordered)
    qa["comparison_vector_marker_validation"] = {
        "Fig1": numeric_marker_qa(f1panel, own, other, small=True),
        "Fig2g": numeric_marker_qa(gpanel, own, other, small=False),
    }
    for p in [f1panel, gpanel, hpanel]:
        with pymupdf.open(p) as d:
            assert len(d) == 1
            assert not d[0].get_images(), "New leaderboard panels must contain no raster images"
            text = d[0].get_text()
            assert "10 Nov 2026" in text
            assert "Ying" not in text and "LoRA" not in text
            qa["panels"].append({"path": str(p.resolve()), "sha256": sha256(p),
                                  "vector_only": True, "text": text})
    fig1_ops = [
        (r1, BLUE_BACKGROUND, r1, f1panel),
        (r_rank, WHITE_BACKGROUND, r_rank, f1rank),
        (r_sva, BLUE_BACKGROUND, r_sva, f1sva),
        (r_delta1, ORANGE_BACKGROUND, r_delta1, f1delta1),
        (r_forest, ORANGE_BACKGROUND, r_forest, f1forest),
        (r_boxes, PURPLE_BACKGROUND, r_boxes, f1boxes),
        (r_routing, PURPLE_BACKGROUND, r_routing, f1routing),
    ]
    fig2_ops = [
        (rg, WHITE_BACKGROUND, rg, gpanel),
        (rh, WHITE_BACKGROUND, rh, hpanel),
    ]
    for name, ops in [
        ("Fig1.pdf", fig1_ops),
        ("Fig2.pdf", fig2_ops),
    ]:
        baseline = ensure_baseline(name, args)
        output = args.output_dir / name
        replace_panels(baseline, output, ops)
        check = unchanged_region_qa(baseline, output, REGIONS[name])
        if check["outside_replacement_regions_changed_pixels"]:
            raise AssertionError(f"Unchanged-region visual comparison failed: {name}: {check}")
        with pymupdf.open(output) as d:
            text = d[0].get_text()
            for old in ["all 24", "4 Sep 2026", "Rank 1 of 24", "rank 1 in 5/5", "+0.00528"]:
                assert old not in text, f"Stale leaderboard text: {old}"
            d[0].get_pixmap(matrix=pymupdf.Matrix(3, 3), alpha=False).save(
                args.qa_dir / f"{output.stem}_after.png")
        qa["figures"].append({"path": str(output.resolve()), "sha256": sha256(output),
                              "baseline_path": str(baseline.resolve()),
                              "baseline_sha256": sha256(baseline),
                              "replaced_regions_pdf_points": REGIONS[name], **check})
    (args.qa_dir / "leaderboard_figure_numeric_qa.json").write_text(
        json.dumps(qa, ensure_ascii=False, indent=2) + "\n")
    print(json.dumps({"figures": qa["figures"],
                      "vector_bar_validation": qa["all_27_vector_bar_validation"],
                      "exact_differences": qa["exact_differences"]}, indent=2))


if __name__ == "__main__":
    main()

